Bootstrapping a Two-Loop Four-Point Form Factor

We compute the two-loop four-point form factor of a length-3 half-BPS operator in planar N=4 SYM, which belongs to the class of two-loop five-point scattering observables with one off-shell color-singlet leg. A new bootstrapping strategy is developed to obtain this result by starting with an ansatz expanded in terms of master integrals and then solving the master coefficients via various physical constraints. We find that consistency conditions of infrared divergences and collinear limits, together with the cancellation of spurious poles, can fix a significant part of the ansatz. The remaining degrees of freedom can be fixed by one simple type of two-double unitarity cut. Full analytic results in terms of both symbol and Goncharov polylogarithms are provided.

==> anc/1_Remainder_Symbol.m <==
(* ::Package:: *)

(* 
In this file we provide the symbol of the finite remainder function 
for the tr(phi^3) 2-loop 4-point form factor. 
*)

Attributes[u] = {Orderless}

(* Rule for the 42 symbol letters of remainder *)
SymLettersRule = {w1 -> u[1, 2], w2 -> u[1, 3], w3 -> u[1, 4], w4 -> u[2, 3], 
     w5 -> u[2, 4], w6 -> u[3, 4], w7 -> 1 - u[1, 2, 3], 
     w8 -> u[1, 2] - u[1, 2, 3], w9 -> u[2, 3] - u[1, 2, 3], 
     w10 -> u[1, 2, 3], w11 -> 1 - u[1, 2, 4], w12 -> u[1, 2] - u[1, 2, 4], 
     w13 -> u[1, 4] - u[1, 2, 4], w14 -> u[1, 2, 4], w15 -> 1 - u[1, 3, 4], 
     w16 -> u[1, 4] - u[1, 3, 4], w17 -> u[3, 4] - u[1, 3, 4], 
     w18 -> u[1, 3, 4], w19 -> 1 - u[2, 3, 4], w20 -> u[2, 3] - u[2, 3, 4], 
     w21 -> u[3, 4] - u[2, 3, 4], w22 -> u[2, 3, 4], 
     w23 -> U[p[1] + p[2], p[3] + p[4]], w24 -> U[p[2] + p[3], p[1] + p[4]], 
     w25 -> U[p[1] + p[4], p[2] + p[3]], w26 -> U[p[3] + p[4], p[1] + p[2]], 
     w27 -> X1[p[1] + p[2], 3, 4], w28 -> X1[p[2] + p[3], 4, 1], 
     w29 -> X1[p[1] + p[4], 2, 3], w30 -> X1[p[3] + p[4], 1, 2], 
     w31 -> X2[p[1] + p[2], p[3] + p[4]], 
     w32 -> X2[p[2] + p[3], p[1] + p[4]], 
     w33 -> X2[p[1] + p[4], p[2] + p[3]], 
     w34 -> X2[p[3] + p[4], p[1] + p[2]], w35 -> Y1[1, 2, 3, 4], 
     w36 -> Y1[1, 3, 2, 4], w37 -> Y2[1, 3, 2, 4], w38 -> Y2[1, 3, 4, 2], 
     w39 -> Y2[3, 1, 2, 4], w40 -> Y2[3, 1, 4, 2], w41 -> Z[1, 2, 3, 4], 
     w42 -> Z[3, 2, 1, 4]}

(* Definition of variables U, X, Y and Z *)
UXYZtouRule = {U[p[i_] + p[j_], p[k_] + p[l_]] :> 
      u[i, k, l]*u[j, k, l] - u[k, l], X1[p[i_] + p[j_], k_, l_] :> 
      ((1 + u[i, j] - u[k, l] + uSqrtD3[p[i] + p[j], p[k] + p[l]])/
         (2*u[i, j]) - u[i, j, l]/u[i, j])/
       ((1 + u[i, j] - u[k, l] - uSqrtD3[p[i] + p[j], p[k] + p[l]])/
         (2*u[i, j]) - u[i, j, l]/u[i, j]), 
     X2[p[i_] + p[j_], p[k_] + p[l_]] :> 
      (1 + u[i, j] - u[k, l] + uSqrtD3[p[i] + p[j], p[k] + p[l]])/(2*u[i, j])/
       ((1 + u[i, j] - u[k, l] - uSqrtD3[p[i] + p[j], p[k] + p[l]])/
        (2*u[i, j])), Y1[i_, j_, k_, l_] :> 
      (u[i, j]*u[k, l] - u[i, k]*u[j, l] + u[i, l]*u[j, k] + 
         Signature[{i, j, k, l}]*utr5)/(2*u[i, j]*u[i, l])/
       ((u[i, j]*u[k, l] - u[i, k]*u[j, l] + u[i, l]*u[j, k] - 
         Signature[{i, j, k, l}]*utr5)/(2*u[i, j]*u[i, l])), 
     Y2[i_, j_, k_, l_] :> ((u[i, j]*u[k, l] - u[i, k]*u[j, l] + 
          u[i, l]*u[j, k] + Signature[{i, j, k, l}]*utr5)/
         (2*u[i, j]*u[i, l]) + 1)/((u[i, j]*u[k, l] - u[i, k]*u[j, l] + 
          u[i, l]*u[j, k] - Signature[{i, j, k, l}]*utr5)/
         (2*u[i, j]*u[i, l]) + 1), Z[i_, j_, k_, l_] :> 
      ((1 + (u[i, j]*u[k, l] - u[i, k]*u[j, l] + u[i, l]*u[j, k] + 
           Signature[{i, j, k, l}]*utr5)/(2*u[i, j]*u[i, l]) - 
         (1 + u[l, i] - u[j, k] + uSqrtD3[p[l] + p[i], p[j] + p[k]])/
          (2*u[l, i]))*(1 + (u[i, j]*u[k, l] - u[i, k]*u[j, l] + 
           u[i, l]*u[j, k] - Signature[{i, j, k, l}]*utr5)/
          (2*u[i, j]*u[i, l]) - (1 + u[l, i] - u[j, k] - uSqrtD3[p[l] + p[i], 
            p[j] + p[k]])/(2*u[l, i])))/
       ((1 + (u[i, j]*u[k, l] - u[i, k]*u[j, l] + u[i, l]*u[j, k] + 
           Signature[{i, j, k, l}]*utr5)/(2*u[i, j]*u[i, l]) - 
         (1 + u[l, i] - u[j, k] - uSqrtD3[p[l] + p[i], p[j] + p[k]])/
          (2*u[l, i]))*(1 + (u[i, j]*u[k, l] - u[i, k]*u[j, l] + 
           u[i, l]*u[j, k] - Signature[{i, j, k, l}]*utr5)/
          (2*u[i, j]*u[i, l]) - (1 + u[l, i] - u[j, k] + uSqrtD3[p[l] + p[i], 
            p[j] + p[k]])/(2*u[l, i])))}

(* Defination of uSqrtD3 = SqrtD3/q^2 and utr5 = tr5/(q^2)^2 *)
SymSqrtRule = {uSqrtD3[p[i_] + p[j_], p[k_] + p[l_]] :> 
      Sqrt[(u[i, j, k, l] - u[i, j] - u[k, l])^2 - 4*u[i, j]*u[k, l]], 
     utr5 -> Sqrt[-4*u[1, 2]*u[1, 4]*u[2, 3]*u[3, 4] + 
        (u[1, 4]*u[2, 3] - u[1, 3]*u[2, 4] + u[1, 2]*u[3, 4])^2]}

(* The symbol of two-loop remainder, where CT is the tensor product, B1 and B2 are the two spinor factors. *)
SymRemainder = (B1*CT[w1, w1, w12, w1])/2 + (B1*CT[w1, w1, w12, w26])/2 + 
     (B1/2 + B2)*CT[w1, w1, w12, w3] + (B1*CT[w1, w1, w12, w35])/2 - 
     (B1*CT[w1, w1, w12, w36])/2 + (B1*CT[w1, w1, w12, w37])/2 - 
     B1*CT[w1, w1, w12, w4] + ((-3*B1)/2 - B2)*CT[w1, w1, w12, w5] + 
     (B1*CT[w1, w1, w12, w6])/2 - (B1*CT[w1, w1, w26, w1])/2 + 
     B1*CT[w1, w1, w26, w12] - (B1*CT[w1, w1, w26, w3])/2 - 
     (B1*CT[w1, w1, w26, w35])/2 + (B1*CT[w1, w1, w26, w4])/2 - 
     (B1*CT[w1, w1, w26, w6])/2 - B1*CT[w1, w1, w3, w12] - 
     (B1*CT[w1, w1, w3, w26])/2 - B2*CT[w1, w1, w3, w3] + 
     (B1*CT[w1, w1, w3, w36])/2 - (B1*CT[w1, w1, w3, w37])/2 + 
     (B1*CT[w1, w1, w3, w4])/2 + ((3*B1)/2 + B2)*CT[w1, w1, w3, w5] - 
     B1*CT[w1, w1, w4, w12] + (B1/2 + B2)*CT[w1, w1, w4, w2] + 
     (B1*CT[w1, w1, w4, w26])/2 + (B1*CT[w1, w1, w4, w3])/2 + 
     (B1*CT[w1, w1, w4, w37])/2 + (-B1 - B2)*CT[w1, w1, w4, w4] + 
     (B1*CT[w1, w1, w8, w1])/2 + (-1/2*B1 - B2)*CT[w1, w1, w8, w2] - 
     (B1*CT[w1, w1, w8, w26])/2 + (B1*CT[w1, w1, w8, w35])/2 - 
     (B1*CT[w1, w1, w8, w37])/2 + (B1/2 + B2)*CT[w1, w1, w8, w4] + 
     (B1*CT[w1, w1, w8, w6])/2 + (B1*CT[w1, w10, w1, w1])/2 - 
     B1*CT[w1, w10, w1, w12] + (-1/2*B1 - B2/4)*CT[w1, w10, w1, w2] - 
     (B2*CT[w1, w10, w1, w3])/4 - (B2*CT[w1, w10, w1, w36])/4 + 
     (B2*CT[w1, w10, w1, w4])/4 + (B1/2 + B2/4)*CT[w1, w10, w1, w5] + 
     (B1*CT[w1, w10, w1, w6])/2 + (B1*CT[w1, w10, w25, w1])/2 + 
     (-1/2*B1 - B2/4)*CT[w1, w10, w25, w2] - B2*CT[w1, w10, w25, w20] + 
     (3*B2*CT[w1, w10, w25, w3])/4 - (B2*CT[w1, w10, w25, w36])/4 + 
     (B2*CT[w1, w10, w25, w4])/4 + (B1/2 + B2/4)*CT[w1, w10, w25, w5] - 
     (B1*CT[w1, w10, w25, w6])/2 - (B1*CT[w1, w10, w26, w1])/2 + 
     B1*CT[w1, w10, w26, w12] + (B1/2 + B2/4)*CT[w1, w10, w26, w2] + 
     (B2*CT[w1, w10, w26, w3])/4 + (B2*CT[w1, w10, w26, w36])/4 - 
     (B2*CT[w1, w10, w26, w4])/4 + (-1/2*B1 - B2/4)*CT[w1, w10, w26, w5] - 
     (B1*CT[w1, w10, w26, w6])/2 + (B2*CT[w1, w10, w35, w2])/4 + 
     (B2*CT[w1, w10, w35, w3])/4 - (B1*CT[w1, w10, w35, w35])/2 + 
     (B1/2 + B2/4)*CT[w1, w10, w35, w36] - (B2*CT[w1, w10, w35, w4])/4 - 
     (B2*CT[w1, w10, w35, w5])/4 - (B2*CT[w1, w10, w37, w2])/4 - 
     (B2*CT[w1, w10, w37, w3])/4 + (B1*CT[w1, w10, w37, w35])/2 + 
     (-1/2*B1 - B2/4)*CT[w1, w10, w37, w36] + (B2*CT[w1, w10, w37, w4])/4 + 
     (B2*CT[w1, w10, w37, w5])/4 + (B2*CT[w1, w10, w39, w2])/4 + 
     (B2*CT[w1, w10, w39, w3])/4 - (B1*CT[w1, w10, w39, w35])/2 + 
     (B1/2 + B2/4)*CT[w1, w10, w39, w36] - (B2*CT[w1, w10, w39, w4])/4 - 
     (B2*CT[w1, w10, w39, w5])/4 + (B1/2 + B2/2)*CT[w1, w10, w4, w1] + 
     (-1/2*B1 - B2/4)*CT[w1, w10, w4, w2] + B2*CT[w1, w10, w4, w20] - 
     (B2*CT[w1, w10, w4, w25])/2 - (B2*CT[w1, w10, w4, w3])/4 - 
     (B2*CT[w1, w10, w4, w35])/2 + (B2*CT[w1, w10, w4, w36])/4 - 
     (B2*CT[w1, w10, w4, w39])/2 + (B2*CT[w1, w10, w4, w4])/4 + 
     (-1/2*B1 - B2/4)*CT[w1, w10, w4, w5] + (B1*CT[w1, w10, w4, w6])/2 - 
     B1*CT[w1, w10, w7, w12] + B2*CT[w1, w10, w7, w20] - 
     B2*CT[w1, w10, w7, w3] + B1*CT[w1, w10, w7, w6] + 
     (-B1 - B2/2)*CT[w1, w10, w9, w1] + (B1 + B2/2)*CT[w1, w10, w9, w2] + 
     (B2*CT[w1, w10, w9, w25])/2 - (B2*CT[w1, w10, w9, w3])/2 + 
     (B2*CT[w1, w10, w9, w35])/2 + (B2*CT[w1, w10, w9, w39])/2 - 
     (B2*CT[w1, w10, w9, w4])/2 - (5*B1*CT[w1, w12, w1, w1])/4 + 
     4*B1*CT[w1, w12, w1, w12] + (-1/4*B1 - (3*B2)/4)*CT[w1, w12, w1, w2] - 
     (B1*CT[w1, w12, w1, w26])/2 + (5*B2*CT[w1, w12, w1, w3])/4 + 
     (B1*CT[w1, w12, w1, w35])/4 + (B1/4 + B2/4)*CT[w1, w12, w1, w36] - 
     (B1*CT[w1, w12, w1, w37])/2 + (B1/2 + (3*B2)/4)*CT[w1, w12, w1, w4] + 
     ((-5*B1)/4 - (5*B2)/4)*CT[w1, w12, w1, w5] - (3*B1*CT[w1, w12, w1, w6])/
      4 + (9*B1*CT[w1, w12, w12, w1])/2 - 10*B1*CT[w1, w12, w12, w12] + 
     (3*B1*CT[w1, w12, w12, w26])/2 + (B1/2 - 3*B2)*CT[w1, w12, w12, w3] + 
     (3*B1*CT[w1, w12, w12, w35])/2 - (3*B1*CT[w1, w12, w12, w36])/2 + 
     (3*B1*CT[w1, w12, w12, w37])/2 - 2*B1*CT[w1, w12, w12, w4] + 
     ((3*B1)/2 + 3*B2)*CT[w1, w12, w12, w5] + (5*B1*CT[w1, w12, w12, w6])/2 - 
     B1*CT[w1, w12, w14, w1] + B1*CT[w1, w12, w14, w12] + 
     B1*CT[w1, w12, w14, w13] - B1*CT[w1, w12, w14, w3] + 
     B1*CT[w1, w12, w18, w16] + B1*CT[w1, w12, w18, w17] - 
     B1*CT[w1, w12, w18, w3] - B1*CT[w1, w12, w18, w6] - 
     (B1*CT[w1, w12, w26, w1])/4 + B1*CT[w1, w12, w26, w12] + 
     (B1/4 + (3*B2)/4)*CT[w1, w12, w26, w2] + (B1/2 + (3*B2)/4)*
      CT[w1, w12, w26, w3] - (3*B1*CT[w1, w12, w26, w35])/4 + 
     (B1/4 - B2/4)*CT[w1, w12, w26, w36] + (-1/2*B1 - (3*B2)/4)*
      CT[w1, w12, w26, w4] + (-1/4*B1 - (3*B2)/4)*CT[w1, w12, w26, w5] - 
     (3*B1*CT[w1, w12, w26, w6])/4 + (-1/4*B1 + B2/2)*CT[w1, w12, w3, w1] + 
     2*B1*CT[w1, w12, w3, w12] - B1*CT[w1, w12, w3, w13] - 
     B1*CT[w1, w12, w3, w16] + (B1/4 + (3*B2)/4)*CT[w1, w12, w3, w2] + 
     ((3*B1)/2 + (5*B2)/4)*CT[w1, w12, w3, w3] + 
     (B1/4 + B2/2)*CT[w1, w12, w3, w35] + (B1/4 - B2/4)*
      CT[w1, w12, w3, w36] + (B1/2 - B2/4)*CT[w1, w12, w3, w4] + 
     ((-5*B1)/4 - (7*B2)/4)*CT[w1, w12, w3, w5] + ((-3*B1)/4 - B2/2)*
      CT[w1, w12, w3, w6] + (B1*CT[w1, w12, w35, w1])/4 + 
     (-1/4*B1 + B2/4)*CT[w1, w12, w35, w2] + (B1/2 + B2/4)*
      CT[w1, w12, w35, w3] - (B1*CT[w1, w12, w35, w35])/4 + 
     (-1/4*B1 - (3*B2)/4)*CT[w1, w12, w35, w36] + 
     (-1/2*B1 - B2/4)*CT[w1, w12, w35, w4] + (B1/4 - B2/4)*
      CT[w1, w12, w35, w5] - (B1*CT[w1, w12, w35, w6])/4 - 
     (B1*CT[w1, w12, w36, w1])/4 + (B1/4 - B2/4)*CT[w1, w12, w36, w2] + 
     (-1/2*B1 - B2/4)*CT[w1, w12, w36, w3] + (B1*CT[w1, w12, w36, w35])/4 + 
     (B1/4 + (3*B2)/4)*CT[w1, w12, w36, w36] + 
     (B1/2 + B2/4)*CT[w1, w12, w36, w4] + (-1/4*B1 + B2/4)*
      CT[w1, w12, w36, w5] + (B1*CT[w1, w12, w36, w6])/4 + 
     (B1*CT[w1, w12, w37, w1])/4 + (-1/4*B1 + B2/4)*CT[w1, w12, w37, w2] + 
     (B1/2 + B2/4)*CT[w1, w12, w37, w3] - (B1*CT[w1, w12, w37, w35])/4 + 
     (-1/4*B1 - (3*B2)/4)*CT[w1, w12, w37, w36] + 
     (-1/2*B1 - B2/4)*CT[w1, w12, w37, w4] + (B1/4 - B2/4)*
      CT[w1, w12, w37, w5] - (B1*CT[w1, w12, w37, w6])/4 - 
     2*B1*CT[w1, w12, w4, w12] - B2*CT[w1, w12, w4, w3] + 
     (B1 + B2)*CT[w1, w12, w4, w5] + B1*CT[w1, w12, w4, w6] + 
     ((-3*B1)/4 - B2/2)*CT[w1, w12, w5, w1] + (-1/4*B1 - (3*B2)/4)*
      CT[w1, w12, w5, w2] + (-1/2*B1 - B2/4)*CT[w1, w12, w5, w3] + 
     (-1/4*B1 - B2/2)*CT[w1, w12, w5, w35] + (-1/4*B1 + B2/4)*
      CT[w1, w12, w5, w36] + (B1/2 + B2/4)*CT[w1, w12, w5, w4] + 
     (B1/4 + (3*B2)/4)*CT[w1, w12, w5, w5] + ((3*B1)/4 + B2/2)*
      CT[w1, w12, w5, w6] - (3*B1*CT[w1, w12, w6, w1])/4 + 
     3*B1*CT[w1, w12, w6, w12] - B1*CT[w1, w12, w6, w17] + 
     (-1/4*B1 - (3*B2)/4)*CT[w1, w12, w6, w2] - B1*CT[w1, w12, w6, w26] + 
     (-1/2*B1 + B2/4)*CT[w1, w12, w6, w3] - (B1*CT[w1, w12, w6, w35])/4 + 
     ((3*B1)/4 + B2/4)*CT[w1, w12, w6, w36] - B1*CT[w1, w12, w6, w37] + 
     ((3*B1)/2 + (3*B2)/4)*CT[w1, w12, w6, w4] + 
     (B1/4 - B2/4)*CT[w1, w12, w6, w5] - (B1*CT[w1, w12, w6, w6])/4 + 
     (3*B1*CT[w1, w14, w1, w1])/2 - 2*B1*CT[w1, w14, w1, w12] + 
     (B2*CT[w1, w14, w1, w2])/4 + (B1*CT[w1, w14, w1, w26])/2 + 
     (B2*CT[w1, w14, w1, w3])/4 + (-1/2*B1 - B2/4)*CT[w1, w14, w1, w36] + 
     (B1*CT[w1, w14, w1, w37])/2 + (-1/2*B1 - B2/4)*CT[w1, w14, w1, w4] + 
     (-1/2*B1 - B2/4)*CT[w1, w14, w1, w5] + (B1*CT[w1, w14, w1, w6])/2 + 
     (B1 + B2)*CT[w1, w14, w11, w16] - (B1*CT[w1, w14, w11, w24])/2 + 
     (B1*CT[w1, w14, w11, w26])/2 - (B1*CT[w1, w14, w11, w35])/2 + 
     (B1*CT[w1, w14, w11, w37])/2 - (B1*CT[w1, w14, w11, w38])/2 + 
     (-1/2*B1 - B2)*CT[w1, w14, w11, w4] - (B1*CT[w1, w14, w11, w6])/2 - 
     (5*B1*CT[w1, w14, w12, w1])/2 + 3*B1*CT[w1, w14, w12, w12] + 
     B1*CT[w1, w14, w12, w13] - (B1*CT[w1, w14, w12, w26])/2 - 
     (B1*CT[w1, w14, w12, w3])/2 - (B1*CT[w1, w14, w12, w35])/2 + 
     (B1*CT[w1, w14, w12, w36])/2 - (B1*CT[w1, w14, w12, w37])/2 + 
     (B1*CT[w1, w14, w12, w5])/2 - (B1*CT[w1, w14, w12, w6])/2 + 
     (-1/2*B1 - B2/2)*CT[w1, w14, w13, w1] + B1*CT[w1, w14, w13, w12] - 
     2*B1*CT[w1, w14, w13, w13] + (B1/2 + B2/2)*CT[w1, w14, w13, w24] + 
     (B1/2 - B2/2)*CT[w1, w14, w13, w3] + (B1/2 + B2/2)*
      CT[w1, w14, w13, w36] + (-1/2*B1 - B2/2)*CT[w1, w14, w13, w38] + 
     (B1/2 - B2/2)*CT[w1, w14, w13, w4] + (B1/2 + B2/2)*
      CT[w1, w14, w13, w5] - B1*CT[w1, w14, w13, w6] + 
     (3*B1*CT[w1, w14, w14, w1])/2 - B1*CT[w1, w14, w14, w12] - 
     2*B1*CT[w1, w14, w14, w13] + (B1*CT[w1, w14, w14, w24])/2 - 
     (B1*CT[w1, w14, w14, w26])/2 + (3*B1*CT[w1, w14, w14, w3])/2 - 
     (B1*CT[w1, w14, w14, w37])/2 + (B1*CT[w1, w14, w14, w38])/2 - 
     (B1*CT[w1, w14, w24, w1])/2 + B1*CT[w1, w14, w24, w13] + 
     (-B1 - B2)*CT[w1, w14, w24, w16] + (B2*CT[w1, w14, w24, w2])/4 + 
     (B2*CT[w1, w14, w24, w3])/4 - (B2*CT[w1, w14, w24, w36])/4 + 
     (3*B2*CT[w1, w14, w24, w4])/4 - (B2*CT[w1, w14, w24, w5])/4 + 
     (B1*CT[w1, w14, w24, w6])/2 - (B2*CT[w1, w14, w26, w2])/4 + 
     (-1/2*B1 - B2/4)*CT[w1, w14, w26, w3] + (B1*CT[w1, w14, w26, w35])/2 + 
     (B2*CT[w1, w14, w26, w36])/4 + (B1/2 + B2/4)*CT[w1, w14, w26, w4] + 
     (B2*CT[w1, w14, w26, w5])/4 + (B2*CT[w1, w14, w3, w1])/2 + 
     2*B1*CT[w1, w14, w3, w13] + (B1 + B2)*CT[w1, w14, w3, w16] - 
     (B2*CT[w1, w14, w3, w2])/4 + (-1/2*B1 - B2/2)*CT[w1, w14, w3, w24] + 
     ((-3*B1)/2 + B2/4)*CT[w1, w14, w3, w3] + (-1/2*B1 - B2/4)*
      CT[w1, w14, w3, w36] + (B1/2 + B2/2)*CT[w1, w14, w3, w38] + 
     (-1/2*B1 - B2/4)*CT[w1, w14, w3, w4] + (-1/2*B1 - B2/4)*
      CT[w1, w14, w3, w5] + (B1*CT[w1, w14, w3, w6])/2 - 
     (B2*CT[w1, w14, w37, w2])/4 + (-1/2*B1 - B2/4)*CT[w1, w14, w37, w3] + 
     (B1*CT[w1, w14, w37, w35])/2 + (B2*CT[w1, w14, w37, w36])/4 + 
     (B1/2 + B2/4)*CT[w1, w14, w37, w4] + (B2*CT[w1, w14, w37, w5])/4 + 
     (B2*CT[w1, w14, w38, w2])/4 + (B1/2 + B2/4)*CT[w1, w14, w38, w3] - 
     (B1*CT[w1, w14, w38, w35])/2 - (B2*CT[w1, w14, w38, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w1, w14, w38, w4] - (B2*CT[w1, w14, w38, w5])/4 + 
     B1*CT[w1, w14, w6, w1] - B1*CT[w1, w14, w6, w12] - 
     B1*CT[w1, w14, w6, w13] + B1*CT[w1, w14, w6, w3] + 
     B1*CT[w1, w18, w12, w16] + B1*CT[w1, w18, w12, w17] - 
     B1*CT[w1, w18, w12, w3] - B1*CT[w1, w18, w12, w6] + 
     (B1/2 - B2/2)*CT[w1, w18, w15, w1] - B1*CT[w1, w18, w15, w13] + 
     B2*CT[w1, w18, w15, w21] + (-1/2*B1 - B2/2)*CT[w1, w18, w15, w23] + 
     (B1/2 + B2/2)*CT[w1, w18, w15, w24] + (-1/2*B1 - B2/2)*
      CT[w1, w18, w15, w38] + (B1/2 - B2/2)*CT[w1, w18, w15, w4] + 
     (B1/2 + B2/2)*CT[w1, w18, w15, w40] + B1*CT[w1, w18, w16, w12] + 
     (2*B1 + 2*B2)*CT[w1, w18, w16, w16] + (-1/2*B1 - B2)*
      CT[w1, w18, w16, w2] - (B1*CT[w1, w18, w16, w24])/2 - 
     (B1*CT[w1, w18, w16, w3])/2 - (B1*CT[w1, w18, w16, w35])/2 - 
     (B1*CT[w1, w18, w16, w38])/2 + (-1/2*B1 - B2)*CT[w1, w18, w16, w4] - 
     (B1*CT[w1, w18, w16, w6])/2 + (-1/2*B1 - B2/2)*CT[w1, w18, w17, w1] + 
     B1*CT[w1, w18, w17, w12] + (-B1 - B2)*CT[w1, w18, w17, w17] + 
     (-1/2*B1 - B2/2)*CT[w1, w18, w17, w2] + (B1/2 + B2/2)*
      CT[w1, w18, w17, w23] + (-1/2*B1 + B2/2)*CT[w1, w18, w17, w3] + 
     (B1/2 + B2/2)*CT[w1, w18, w17, w35] + (-1/2*B1 - B2/2)*
      CT[w1, w18, w17, w40] + (B1/2 + B2/2)*CT[w1, w18, w17, w6] + 
     (2*B1 + 2*B2)*CT[w1, w18, w18, w16] + (B1 + B2)*CT[w1, w18, w18, w17] + 
     (B1/2 + B2/2)*CT[w1, w18, w18, w23] + (-1/2*B1 - B2/2)*
      CT[w1, w18, w18, w24] + ((-3*B1)/2 - (3*B2)/2)*CT[w1, w18, w18, w3] + 
     (B1/2 + B2/2)*CT[w1, w18, w18, w35] + (B1/2 + B2/2)*
      CT[w1, w18, w18, w38] + (-1/2*B1 - B2/2)*CT[w1, w18, w18, w40] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w1, w18, w18, w6] + (B2*CT[w1, w18, w23, w1])/
      2 - (B2*CT[w1, w18, w23, w2])/4 - B2*CT[w1, w18, w23, w21] + 
     (B1/2 + B2/4)*CT[w1, w18, w23, w3] + (-1/2*B1 - B2/2)*
      CT[w1, w18, w23, w35] + (B2*CT[w1, w18, w23, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w1, w18, w23, w4] + (B2*CT[w1, w18, w23, w5])/4 + 
     (B2*CT[w1, w18, w23, w6])/2 - (B1*CT[w1, w18, w24, w1])/2 + 
     B1*CT[w1, w18, w24, w13] + (-B1 - B2)*CT[w1, w18, w24, w16] + 
     (B2*CT[w1, w18, w24, w2])/4 + (B2*CT[w1, w18, w24, w3])/4 - 
     (B2*CT[w1, w18, w24, w36])/4 + (3*B2*CT[w1, w18, w24, w4])/4 - 
     (B2*CT[w1, w18, w24, w5])/4 + (B1*CT[w1, w18, w24, w6])/2 + 
     (B1*CT[w1, w18, w3, w1])/2 - B1*CT[w1, w18, w3, w12] - 
     B1*CT[w1, w18, w3, w13] + (-2*B1 - B2)*CT[w1, w18, w3, w16] - 
     B1*CT[w1, w18, w3, w17] + (B1/2 + (3*B2)/4)*CT[w1, w18, w3, w2] + 
     (B1*CT[w1, w18, w3, w24])/2 + ((3*B1)/2 - B2/4)*CT[w1, w18, w3, w3] + 
     (B1*CT[w1, w18, w3, w35])/2 + (B2*CT[w1, w18, w3, w36])/4 + 
     (B1*CT[w1, w18, w3, w38])/2 + (B1/2 + B2/4)*CT[w1, w18, w3, w4] + 
     (B2*CT[w1, w18, w3, w5])/4 + B1*CT[w1, w18, w3, w6] + 
     (B2*CT[w1, w18, w35, w2])/4 + (B1/2 + B2/4)*CT[w1, w18, w35, w3] - 
     (B1*CT[w1, w18, w35, w35])/2 - (B2*CT[w1, w18, w35, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w1, w18, w35, w4] - (B2*CT[w1, w18, w35, w5])/4 + 
     (B2*CT[w1, w18, w38, w2])/4 + (B1/2 + B2/4)*CT[w1, w18, w38, w3] - 
     (B1*CT[w1, w18, w38, w35])/2 - (B2*CT[w1, w18, w38, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w1, w18, w38, w4] - (B2*CT[w1, w18, w38, w5])/4 - 
     (B2*CT[w1, w18, w40, w2])/4 + (-1/2*B1 - B2/4)*CT[w1, w18, w40, w3] + 
     (B1*CT[w1, w18, w40, w35])/2 + (B2*CT[w1, w18, w40, w36])/4 + 
     (B1/2 + B2/4)*CT[w1, w18, w40, w4] + (B2*CT[w1, w18, w40, w5])/4 + 
     (B1*CT[w1, w18, w6, w1])/2 - B1*CT[w1, w18, w6, w12] + 
     (-B1 - B2)*CT[w1, w18, w6, w16] + (B1/2 + (3*B2)/4)*
      CT[w1, w18, w6, w2] + B2*CT[w1, w18, w6, w21] + 
     (-1/2*B1 - B2/2)*CT[w1, w18, w6, w23] + 
     (B1 + B2/4)*CT[w1, w18, w6, w3] - (B2*CT[w1, w18, w6, w36])/4 + 
     (B1/2 + B2/4)*CT[w1, w18, w6, w4] + (B1/2 + B2/2)*CT[w1, w18, w6, w40] - 
     (B2*CT[w1, w18, w6, w5])/4 + (B1*CT[w1, w18, w6, w6])/2 + 
     (-B1 - B2/2)*CT[w1, w22, w19, w1] + (B1 + B2)*CT[w1, w22, w19, w17] - 
     (B2*CT[w1, w22, w19, w23])/2 + (B2*CT[w1, w22, w19, w25])/2 - 
     (B2*CT[w1, w22, w19, w3])/2 + (B2*CT[w1, w22, w19, w35])/2 + 
     (B2*CT[w1, w22, w19, w39])/2 - (B2*CT[w1, w22, w19, w40])/2 + 
     2*B2*CT[w1, w22, w20, w20] - B2*CT[w1, w22, w20, w3] + 
     (-B1 - B2)*CT[w1, w22, w20, w5] + B1*CT[w1, w22, w20, w6] - 
     (B2*CT[w1, w22, w21, w1])/2 - B2*CT[w1, w22, w21, w21] + 
     (B2*CT[w1, w22, w21, w23])/2 + (B2*CT[w1, w22, w21, w35])/2 - 
     (B2*CT[w1, w22, w21, w36])/2 + (B2*CT[w1, w22, w21, w4])/2 + 
     (B2*CT[w1, w22, w21, w40])/2 - (B2*CT[w1, w22, w21, w5])/2 + 
     (B2*CT[w1, w22, w21, w6])/2 + 2*B2*CT[w1, w22, w22, w20] + 
     B2*CT[w1, w22, w22, w21] + (B2*CT[w1, w22, w22, w23])/2 - 
     (B2*CT[w1, w22, w22, w25])/2 - (B2*CT[w1, w22, w22, w39])/2 - 
     (3*B2*CT[w1, w22, w22, w4])/2 + (B2*CT[w1, w22, w22, w40])/2 - 
     (3*B2*CT[w1, w22, w22, w6])/2 + (B1/2 + B2/2)*CT[w1, w22, w23, w1] + 
     (-B1 - B2)*CT[w1, w22, w23, w17] + (B1/2 + B2/4)*CT[w1, w22, w23, w2] - 
     (B2*CT[w1, w22, w23, w3])/4 - (B2*CT[w1, w22, w23, w35])/2 + 
     (B2*CT[w1, w22, w23, w36])/4 + (B2*CT[w1, w22, w23, w4])/4 + 
     (-1/2*B1 - B2/4)*CT[w1, w22, w23, w5] + (B1/2 + B2/2)*
      CT[w1, w22, w23, w6] + (B1*CT[w1, w22, w25, w1])/2 + 
     (-1/2*B1 - B2/4)*CT[w1, w22, w25, w2] - B2*CT[w1, w22, w25, w20] + 
     (3*B2*CT[w1, w22, w25, w3])/4 - (B2*CT[w1, w22, w25, w36])/4 + 
     (B2*CT[w1, w22, w25, w4])/4 + (B1/2 + B2/4)*CT[w1, w22, w25, w5] - 
     (B1*CT[w1, w22, w25, w6])/2 + (B2*CT[w1, w22, w39, w2])/4 + 
     (B2*CT[w1, w22, w39, w3])/4 - (B1*CT[w1, w22, w39, w35])/2 + 
     (B1/2 + B2/4)*CT[w1, w22, w39, w36] - (B2*CT[w1, w22, w39, w4])/4 - 
     (B2*CT[w1, w22, w39, w5])/4 - (B1*CT[w1, w22, w4, w1])/2 + 
     (B1/2 + B2/4)*CT[w1, w22, w4, w2] - B2*CT[w1, w22, w4, w20] + 
     (B2*CT[w1, w22, w4, w3])/4 + (B2*CT[w1, w22, w4, w36])/4 - 
     (B2*CT[w1, w22, w4, w4])/4 + (B1/2 + (3*B2)/4)*CT[w1, w22, w4, w5] - 
     (B1*CT[w1, w22, w4, w6])/2 - (B2*CT[w1, w22, w40, w2])/4 - 
     (B2*CT[w1, w22, w40, w3])/4 + (B1*CT[w1, w22, w40, w35])/2 + 
     (-1/2*B1 - B2/4)*CT[w1, w22, w40, w36] + (B2*CT[w1, w22, w40, w4])/4 + 
     (B2*CT[w1, w22, w40, w5])/4 - (B1*CT[w1, w22, w6, w1])/2 + 
     (B1 + B2)*CT[w1, w22, w6, w17] + (-1/2*B1 - B2/4)*CT[w1, w22, w6, w2] - 
     B2*CT[w1, w22, w6, w20] - (B2*CT[w1, w22, w6, w23])/2 + 
     (B2*CT[w1, w22, w6, w3])/4 + (B2*CT[w1, w22, w6, w36])/4 + 
     (B2*CT[w1, w22, w6, w4])/4 - (B2*CT[w1, w22, w6, w40])/2 + 
     (B1/2 + (3*B2)/4)*CT[w1, w22, w6, w5] - (B1*CT[w1, w22, w6, w6])/2 - 
     (B1*CT[w1, w26, w1, w1])/4 - B1*CT[w1, w26, w1, w12] + 
     (B1/4 + B2/2)*CT[w1, w26, w1, w2] + (B1*CT[w1, w26, w1, w26])/2 - 
     (B2*CT[w1, w26, w1, w3])/2 - (B1*CT[w1, w26, w1, w35])/4 - 
     (B1*CT[w1, w26, w1, w36])/4 + (B1*CT[w1, w26, w1, w37])/2 + 
     (-1/2*B1 - B2/2)*CT[w1, w26, w1, w4] + (B1/4 + B2/2)*
      CT[w1, w26, w1, w5] + (B1*CT[w1, w26, w1, w6])/4 - 
     (B1*CT[w1, w26, w12, w1])/2 + 3*B1*CT[w1, w26, w12, w12] - 
     (B1*CT[w1, w26, w12, w26])/2 + (-1/2*B1 + B2)*CT[w1, w26, w12, w3] - 
     (B1*CT[w1, w26, w12, w35])/2 + (B1*CT[w1, w26, w12, w36])/2 - 
     (B1*CT[w1, w26, w12, w37])/2 + B1*CT[w1, w26, w12, w4] + 
     (-1/2*B1 - B2)*CT[w1, w26, w12, w5] - (3*B1*CT[w1, w26, w12, w6])/2 + 
     (B1*CT[w1, w26, w3, w1])/4 - B1*CT[w1, w26, w3, w12] + 
     (-1/4*B1 - B2/2)*CT[w1, w26, w3, w2] - (B2*CT[w1, w26, w3, w3])/2 + 
     (B1*CT[w1, w26, w3, w35])/4 - (B1*CT[w1, w26, w3, w36])/4 + 
     (B2*CT[w1, w26, w3, w4])/2 + (B1/4 + B2/2)*CT[w1, w26, w3, w5] + 
     (3*B1*CT[w1, w26, w3, w6])/4 - (B1*CT[w1, w26, w35, w1])/4 + 
     (B1*CT[w1, w26, w35, w2])/4 - (B1*CT[w1, w26, w35, w35])/4 + 
     (B1/4 + B2/2)*CT[w1, w26, w35, w36] - (B1*CT[w1, w26, w35, w5])/4 + 
     (B1*CT[w1, w26, w35, w6])/4 - (B1*CT[w1, w26, w4, w1])/4 + 
     B1*CT[w1, w26, w4, w12] + (B1/4 + B2/2)*CT[w1, w26, w4, w2] + 
     (B2*CT[w1, w26, w4, w3])/2 - (B1*CT[w1, w26, w4, w35])/4 + 
     (B1*CT[w1, w26, w4, w36])/4 - (B2*CT[w1, w26, w4, w4])/2 + 
     (-1/4*B1 - B2/2)*CT[w1, w26, w4, w5] - (3*B1*CT[w1, w26, w4, w6])/4 + 
     (B1*CT[w1, w26, w6, w1])/4 - 2*B1*CT[w1, w26, w6, w12] + 
     (B1/4 + B2/2)*CT[w1, w26, w6, w2] + (B1*CT[w1, w26, w6, w26])/2 + 
     (B1/2 - B2/2)*CT[w1, w26, w6, w3] + (B1*CT[w1, w26, w6, w35])/4 - 
     (B1*CT[w1, w26, w6, w36])/4 + (B1*CT[w1, w26, w6, w37])/2 + 
     (-B1 - B2/2)*CT[w1, w26, w6, w4] + (B1/4 + B2/2)*CT[w1, w26, w6, w5] + 
     (3*B1*CT[w1, w26, w6, w6])/4 + (B1*CT[w1, w26, w8, w1])/2 + 
     (-1/2*B1 - B2)*CT[w1, w26, w8, w2] - (B1*CT[w1, w26, w8, w26])/2 + 
     (B1*CT[w1, w26, w8, w35])/2 - (B1*CT[w1, w26, w8, w37])/2 + 
     (B1/2 + B2)*CT[w1, w26, w8, w4] + (B1*CT[w1, w26, w8, w6])/2 - 
     B1*CT[w1, w3, w1, w12] - (B1*CT[w1, w3, w1, w26])/2 - 
     B2*CT[w1, w3, w1, w3] + (B1*CT[w1, w3, w1, w36])/2 - 
     (B1*CT[w1, w3, w1, w37])/2 + (B1*CT[w1, w3, w1, w4])/2 + 
     ((3*B1)/2 + B2)*CT[w1, w3, w1, w5] - B1*CT[w1, w3, w12, w1] + 
     2*B1*CT[w1, w3, w12, w12] - B1*CT[w1, w3, w12, w13] - 
     B1*CT[w1, w3, w12, w16] + (B1 + B2)*CT[w1, w3, w12, w3] + 
     B1*CT[w1, w3, w12, w4] + (-B1 - B2)*CT[w1, w3, w12, w5] + 
     (B1/2 + B2/2)*CT[w1, w3, w13, w1] - B1*CT[w1, w3, w13, w12] + 
     2*B1*CT[w1, w3, w13, w13] + (-1/2*B1 - B2/2)*CT[w1, w3, w13, w24] + 
     (-1/2*B1 + B2/2)*CT[w1, w3, w13, w3] + (-1/2*B1 - B2/2)*
      CT[w1, w3, w13, w36] + (B1/2 + B2/2)*CT[w1, w3, w13, w38] + 
     (-1/2*B1 + B2/2)*CT[w1, w3, w13, w4] + (-1/2*B1 - B2/2)*
      CT[w1, w3, w13, w5] + B1*CT[w1, w3, w13, w6] - B1*CT[w1, w3, w14, w1] + 
     B1*CT[w1, w3, w14, w12] + B1*CT[w1, w3, w14, w13] - 
     B1*CT[w1, w3, w14, w3] - B1*CT[w1, w3, w16, w12] + 
     (-2*B1 - 2*B2)*CT[w1, w3, w16, w16] + (B1/2 + B2)*CT[w1, w3, w16, w2] + 
     (B1*CT[w1, w3, w16, w24])/2 + (B1*CT[w1, w3, w16, w3])/2 + 
     (B1*CT[w1, w3, w16, w35])/2 + (B1*CT[w1, w3, w16, w38])/2 + 
     (B1/2 + B2)*CT[w1, w3, w16, w4] + (B1*CT[w1, w3, w16, w6])/2 - 
     B1*CT[w1, w3, w18, w16] - B1*CT[w1, w3, w18, w17] + 
     B1*CT[w1, w3, w18, w3] + B1*CT[w1, w3, w18, w6] + 
     (B1*CT[w1, w3, w24, w1])/2 - B1*CT[w1, w3, w24, w13] + 
     (B1 + B2)*CT[w1, w3, w24, w16] - (B2*CT[w1, w3, w24, w2])/4 - 
     (B2*CT[w1, w3, w24, w3])/4 + (B2*CT[w1, w3, w24, w36])/4 - 
     (3*B2*CT[w1, w3, w24, w4])/4 + (B2*CT[w1, w3, w24, w5])/4 - 
     (B1*CT[w1, w3, w24, w6])/2 + (B1*CT[w1, w3, w26, w1])/4 - 
     B1*CT[w1, w3, w26, w12] + (-1/4*B1 - B2/2)*CT[w1, w3, w26, w2] - 
     (B2*CT[w1, w3, w26, w3])/2 + (B1*CT[w1, w3, w26, w35])/4 - 
     (B1*CT[w1, w3, w26, w36])/4 + (B2*CT[w1, w3, w26, w4])/2 + 
     (B1/4 + B2/2)*CT[w1, w3, w26, w5] + (3*B1*CT[w1, w3, w26, w6])/4 - 
     B2*CT[w1, w3, w3, w1] - B1*CT[w1, w3, w3, w13] + 
     (B1 - B2)*CT[w1, w3, w3, w16] + (B2*CT[w1, w3, w3, w24])/2 + 
     (-B1 - B2/2)*CT[w1, w3, w3, w35] + (B1 + B2/2)*CT[w1, w3, w3, w36] + 
     (-B1 - B2/2)*CT[w1, w3, w3, w38] + (B1 + B2/2)*CT[w1, w3, w3, w5] + 
     (-B1 + B2/2)*CT[w1, w3, w3, w6] - (B2*CT[w1, w3, w35, w2])/4 + 
     (-1/2*B1 - B2/4)*CT[w1, w3, w35, w3] + (B1*CT[w1, w3, w35, w35])/2 + 
     (B2*CT[w1, w3, w35, w36])/4 + (B1/2 + B2/4)*CT[w1, w3, w35, w4] + 
     (B2*CT[w1, w3, w35, w5])/4 + (B1*CT[w1, w3, w36, w1])/4 + 
     (-1/4*B1 + B2/4)*CT[w1, w3, w36, w2] + (B1/2 + B2/4)*
      CT[w1, w3, w36, w3] - (B1*CT[w1, w3, w36, w35])/4 + 
     (-1/4*B1 - (3*B2)/4)*CT[w1, w3, w36, w36] + (-1/2*B1 - B2/4)*
      CT[w1, w3, w36, w4] + (B1/4 - B2/4)*CT[w1, w3, w36, w5] - 
     (B1*CT[w1, w3, w36, w6])/4 - (B1*CT[w1, w3, w37, w1])/4 + 
     (B1*CT[w1, w3, w37, w2])/4 - (B1*CT[w1, w3, w37, w35])/4 + 
     (B1/4 + B2/2)*CT[w1, w3, w37, w36] - (B1*CT[w1, w3, w37, w5])/4 + 
     (B1*CT[w1, w3, w37, w6])/4 - (B2*CT[w1, w3, w38, w2])/4 + 
     (-1/2*B1 - B2/4)*CT[w1, w3, w38, w3] + (B1*CT[w1, w3, w38, w35])/2 + 
     (B2*CT[w1, w3, w38, w36])/4 + (B1/2 + B2/4)*CT[w1, w3, w38, w4] + 
     (B2*CT[w1, w3, w38, w5])/4 + (B1*CT[w1, w3, w4, w1])/4 + 
     B1*CT[w1, w3, w4, w12] + (-1/4*B1 - B2/2)*CT[w1, w3, w4, w2] + 
     (B2*CT[w1, w3, w4, w3])/2 + (B1*CT[w1, w3, w4, w35])/4 - 
     (B1*CT[w1, w3, w4, w36])/4 + (B2*CT[w1, w3, w4, w4])/2 + 
     ((-3*B1)/4 - B2/2)*CT[w1, w3, w4, w5] - (B1*CT[w1, w3, w4, w6])/4 + 
     ((3*B1)/4 + B2/2)*CT[w1, w3, w5, w1] + (B1/4 + (3*B2)/4)*
      CT[w1, w3, w5, w2] + (B1/2 + B2/4)*CT[w1, w3, w5, w3] + 
     (B1/4 + B2/2)*CT[w1, w3, w5, w35] + (B1/4 - B2/4)*CT[w1, w3, w5, w36] + 
     (-1/2*B1 - B2/4)*CT[w1, w3, w5, w4] + (-1/4*B1 - (3*B2)/4)*
      CT[w1, w3, w5, w5] + ((-3*B1)/4 - B2/2)*CT[w1, w3, w5, w6] - 
     (B1*CT[w1, w3, w6, w1])/2 + B1*CT[w1, w3, w6, w12] + 
     B1*CT[w1, w3, w6, w13] + (B1 + B2)*CT[w1, w3, w6, w16] + 
     B1*CT[w1, w3, w6, w17] + (-1/2*B1 - (3*B2)/4)*CT[w1, w3, w6, w2] + 
     ((-3*B1)/2 + B2/4)*CT[w1, w3, w6, w3] + (-1/2*B1 - B2/4)*
      CT[w1, w3, w6, w36] + (-1/2*B1 - B2/4)*CT[w1, w3, w6, w4] + 
     (-1/2*B1 - B2/4)*CT[w1, w3, w6, w5] - (B1*CT[w1, w3, w6, w6])/2 - 
     (B1*CT[w1, w3, w8, w1])/2 + (B1/2 + B2)*CT[w1, w3, w8, w2] + 
     (B1*CT[w1, w3, w8, w26])/2 - (B1*CT[w1, w3, w8, w35])/2 + 
     (B1*CT[w1, w3, w8, w37])/2 + (-1/2*B1 - B2)*CT[w1, w3, w8, w4] - 
     (B1*CT[w1, w3, w8, w6])/2 + (B1*CT[w1, w34, w27, w1])/4 - 
     (B1*CT[w1, w34, w27, w12])/2 + (-1/4*B1 - B2/4)*CT[w1, w34, w27, w2] + 
     (-1/4*B1 - B2/4)*CT[w1, w34, w27, w3] + (B1*CT[w1, w34, w27, w35])/4 + 
     (B1/4 + B2/4)*CT[w1, w34, w27, w4] + (B1/4 + B2/4)*
      CT[w1, w34, w27, w5] + (B1*CT[w1, w34, w27, w6])/4 - 
     (B1*CT[w1, w34, w30, w1])/4 + (B1/2 + B2/2)*CT[w1, w34, w30, w17] + 
     (-1/4*B1 - B2/4)*CT[w1, w34, w30, w2] - (B2*CT[w1, w34, w30, w21])/2 + 
     (B1/4 + B2/4)*CT[w1, w34, w30, w3] - (B1*CT[w1, w34, w30, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w1, w34, w30, w4] + (B1/4 + B2/4)*
      CT[w1, w34, w30, w5] - (B1*CT[w1, w34, w30, w6])/4 + 
     (B1*CT[w1, w34, w31, w12])/2 + (B1/2 + B2/2)*CT[w1, w34, w31, w17] + 
     (-1/4*B1 - B2/4)*CT[w1, w34, w31, w2] + (B2*CT[w1, w34, w31, w21])/2 + 
     (-1/4*B1 - B2/2)*CT[w1, w34, w31, w23] - (B1*CT[w1, w34, w31, w26])/4 + 
     (B1/4 + B2/4)*CT[w1, w34, w31, w3] - (B1*CT[w1, w34, w31, w37])/4 + 
     (B1/4 + B2/4)*CT[w1, w34, w31, w4] + (B1*CT[w1, w34, w31, w40])/4 + 
     (-1/4*B1 - B2/4)*CT[w1, w34, w31, w5] + (B1*CT[w1, w34, w34, w12])/2 + 
     (B1/2 + B2/2)*CT[w1, w34, w34, w17] + (-1/4*B1 - B2/4)*
      CT[w1, w34, w34, w2] + (B2*CT[w1, w34, w34, w21])/2 + 
     (-1/4*B1 - B2/2)*CT[w1, w34, w34, w23] - (B1*CT[w1, w34, w34, w26])/4 + 
     (B1/4 + B2/4)*CT[w1, w34, w34, w3] - (B1*CT[w1, w34, w34, w37])/4 + 
     (B1/4 + B2/4)*CT[w1, w34, w34, w4] + (B1*CT[w1, w34, w34, w40])/4 + 
     (-1/4*B1 - B2/4)*CT[w1, w34, w34, w5] - (B1*CT[w1, w34, w42, w3])/4 + 
     (B1/4 + B2/4)*CT[w1, w34, w42, w36] + (B1*CT[w1, w34, w42, w4])/4 - 
     B1*CT[w1, w4, w1, w12] + (B1/2 + B2)*CT[w1, w4, w1, w2] + 
     (B1*CT[w1, w4, w1, w26])/2 + (B1*CT[w1, w4, w1, w3])/2 + 
     (B1*CT[w1, w4, w1, w37])/2 + (-B1 - B2)*CT[w1, w4, w1, w4] - 
     2*B1*CT[w1, w4, w12, w12] - B2*CT[w1, w4, w12, w3] + 
     (B1 + B2)*CT[w1, w4, w12, w5] + B1*CT[w1, w4, w12, w6] + 
     (B1/4 + B2/2)*CT[w1, w4, w2, w1] + ((-3*B1)/4 - (3*B2)/4)*
      CT[w1, w4, w2, w2] + (-1/2*B1 - B2/4)*CT[w1, w4, w2, w3] + 
     (-1/4*B1 + B2/2)*CT[w1, w4, w2, w35] + (-1/4*B1 - B2/4)*
      CT[w1, w4, w2, w36] + (B1/2 + B2/4)*CT[w1, w4, w2, w4] + 
     ((3*B1)/4 + (3*B2)/4)*CT[w1, w4, w2, w5] + (-1/4*B1 - B2/2)*
      CT[w1, w4, w2, w6] - 2*B2*CT[w1, w4, w20, w20] + 
     B2*CT[w1, w4, w20, w3] + (B1 + B2)*CT[w1, w4, w20, w5] - 
     B1*CT[w1, w4, w20, w6] - (B1*CT[w1, w4, w25, w1])/2 + 
     (B1/2 + B2/4)*CT[w1, w4, w25, w2] + B2*CT[w1, w4, w25, w20] - 
     (3*B2*CT[w1, w4, w25, w3])/4 + (B2*CT[w1, w4, w25, w36])/4 - 
     (B2*CT[w1, w4, w25, w4])/4 + (-1/2*B1 - B2/4)*CT[w1, w4, w25, w5] + 
     (B1*CT[w1, w4, w25, w6])/2 - (B1*CT[w1, w4, w26, w1])/4 + 
     B1*CT[w1, w4, w26, w12] + (B1/4 + B2/2)*CT[w1, w4, w26, w2] + 
     (B2*CT[w1, w4, w26, w3])/2 - (B1*CT[w1, w4, w26, w35])/4 + 
     (B1*CT[w1, w4, w26, w36])/4 - (B2*CT[w1, w4, w26, w4])/2 + 
     (-1/4*B1 - B2/2)*CT[w1, w4, w26, w5] - (3*B1*CT[w1, w4, w26, w6])/4 + 
     (B1*CT[w1, w4, w3, w1])/4 + B1*CT[w1, w4, w3, w12] + 
     (-1/4*B1 - B2/2)*CT[w1, w4, w3, w2] + (B2*CT[w1, w4, w3, w3])/2 + 
     (B1*CT[w1, w4, w3, w35])/4 - (B1*CT[w1, w4, w3, w36])/4 + 
     (B2*CT[w1, w4, w3, w4])/2 + ((-3*B1)/4 - B2/2)*CT[w1, w4, w3, w5] - 
     (B1*CT[w1, w4, w3, w6])/4 + (B1*CT[w1, w4, w37, w1])/4 - 
     (B1*CT[w1, w4, w37, w2])/4 + (B1*CT[w1, w4, w37, w35])/4 + 
     (-1/4*B1 - B2/2)*CT[w1, w4, w37, w36] + (B1*CT[w1, w4, w37, w5])/4 - 
     (B1*CT[w1, w4, w37, w6])/4 - (B2*CT[w1, w4, w39, w2])/4 - 
     (B2*CT[w1, w4, w39, w3])/4 + (B1*CT[w1, w4, w39, w35])/2 + 
     (-1/2*B1 - B2/4)*CT[w1, w4, w39, w36] + (B2*CT[w1, w4, w39, w4])/4 + 
     (B2*CT[w1, w4, w39, w5])/4 + (-B1 - B2)*CT[w1, w4, w4, w1] + 
     (B1 + B2/2)*CT[w1, w4, w4, w2] - B2*CT[w1, w4, w4, w20] + 
     (B2*CT[w1, w4, w4, w25])/2 + (B2*CT[w1, w4, w4, w39])/2 + 
     (B2*CT[w1, w4, w4, w6])/2 + (B1*CT[w1, w4, w6, w1])/2 + 
     (-1/2*B1 - B2/4)*CT[w1, w4, w6, w2] + B2*CT[w1, w4, w6, w20] - 
     (B2*CT[w1, w4, w6, w3])/4 - (B2*CT[w1, w4, w6, w36])/4 + 
     (B2*CT[w1, w4, w6, w4])/4 + (-1/2*B1 - (3*B2)/4)*CT[w1, w4, w6, w5] + 
     (B1*CT[w1, w4, w6, w6])/2 + (B1*CT[w1, w4, w8, w1])/2 + 
     (-1/2*B1 - B2)*CT[w1, w4, w8, w2] - (B1*CT[w1, w4, w8, w26])/2 + 
     (B1*CT[w1, w4, w8, w35])/2 - (B1*CT[w1, w4, w8, w37])/2 + 
     (B1/2 + B2)*CT[w1, w4, w8, w4] + (B1*CT[w1, w4, w8, w6])/2 + 
     (B1 + B2/2)*CT[w1, w4, w9, w1] + (-B1 - B2/2)*CT[w1, w4, w9, w2] - 
     (B2*CT[w1, w4, w9, w25])/2 + (B2*CT[w1, w4, w9, w3])/2 - 
     (B2*CT[w1, w4, w9, w35])/2 - (B2*CT[w1, w4, w9, w39])/2 + 
     (B2*CT[w1, w4, w9, w4])/2 - (B1*CT[w1, w6, w1, w12])/2 + 
     (-1/2*B1 - B2/2)*CT[w1, w6, w1, w17] + (B1/4 + B2/4)*
      CT[w1, w6, w1, w2] - (B2*CT[w1, w6, w1, w21])/2 + 
     (B1/4 + B2/2)*CT[w1, w6, w1, w23] + (B1*CT[w1, w6, w1, w26])/4 + 
     (-1/4*B1 - B2/4)*CT[w1, w6, w1, w3] + (B1*CT[w1, w6, w1, w37])/4 + 
     (-1/4*B1 - B2/4)*CT[w1, w6, w1, w4] - (B1*CT[w1, w6, w1, w40])/4 + 
     (B1/4 + B2/4)*CT[w1, w6, w1, w5] - (B1*CT[w1, w6, w12, w1])/2 + 
     B1*CT[w1, w6, w12, w12] - B1*CT[w1, w6, w12, w17] - 
     (B1*CT[w1, w6, w12, w26])/2 + (B1*CT[w1, w6, w12, w3])/2 - 
     (B1*CT[w1, w6, w12, w35])/2 + (B1*CT[w1, w6, w12, w36])/2 - 
     (B1*CT[w1, w6, w12, w37])/2 + (B1*CT[w1, w6, w12, w5])/2 + 
     (B1*CT[w1, w6, w12, w6])/2 + B1*CT[w1, w6, w14, w1] - 
     B1*CT[w1, w6, w14, w12] - B1*CT[w1, w6, w14, w13] + 
     B1*CT[w1, w6, w14, w3] + (B1/2 + B2/2)*CT[w1, w6, w17, w1] - 
     B1*CT[w1, w6, w17, w12] + (B1 + B2)*CT[w1, w6, w17, w17] + 
     (B1/2 + B2/2)*CT[w1, w6, w17, w2] + (-1/2*B1 - B2/2)*
      CT[w1, w6, w17, w23] + (B1/2 - B2/2)*CT[w1, w6, w17, w3] + 
     (-1/2*B1 - B2/2)*CT[w1, w6, w17, w35] + (B1/2 + B2/2)*
      CT[w1, w6, w17, w40] + (-1/2*B1 - B2/2)*CT[w1, w6, w17, w6] + 
     (-B1 - B2)*CT[w1, w6, w18, w16] + (-B1 - B2)*CT[w1, w6, w18, w17] + 
     (B1 + B2)*CT[w1, w6, w18, w3] + (B1 + B2)*CT[w1, w6, w18, w6] + 
     (B2*CT[w1, w6, w21, w1])/2 + B2*CT[w1, w6, w21, w21] - 
     (B2*CT[w1, w6, w21, w23])/2 - (B2*CT[w1, w6, w21, w35])/2 + 
     (B2*CT[w1, w6, w21, w36])/2 - (B2*CT[w1, w6, w21, w4])/2 - 
     (B2*CT[w1, w6, w21, w40])/2 + (B2*CT[w1, w6, w21, w5])/2 - 
     (B2*CT[w1, w6, w21, w6])/2 - B2*CT[w1, w6, w22, w20] - 
     B2*CT[w1, w6, w22, w21] + B2*CT[w1, w6, w22, w4] + 
     B2*CT[w1, w6, w22, w6] + (-1/4*B1 - B2/2)*CT[w1, w6, w23, w1] + 
     (B1/2 + B2/2)*CT[w1, w6, w23, w17] - (B1*CT[w1, w6, w23, w2])/4 + 
     (B2*CT[w1, w6, w23, w21])/2 - (B1*CT[w1, w6, w23, w3])/4 + 
     (B1/4 + B2/2)*CT[w1, w6, w23, w35] - (B2*CT[w1, w6, w23, w36])/4 + 
     (B1*CT[w1, w6, w23, w4])/4 + (B1*CT[w1, w6, w23, w5])/4 + 
     (-1/4*B1 - B2/2)*CT[w1, w6, w23, w6] - (B1*CT[w1, w6, w26, w1])/4 + 
     (B1*CT[w1, w6, w26, w12])/2 + (B1*CT[w1, w6, w26, w2])/4 - 
     (B1*CT[w1, w6, w26, w3])/4 + (B1*CT[w1, w6, w26, w35])/4 + 
     (B2*CT[w1, w6, w26, w36])/4 + (B1*CT[w1, w6, w26, w4])/4 - 
     (B1*CT[w1, w6, w26, w5])/4 - (B1*CT[w1, w6, w26, w6])/4 - 
     (B1*CT[w1, w6, w3, w1])/2 + B1*CT[w1, w6, w3, w12] + 
     B1*CT[w1, w6, w3, w13] + (B1 + B2)*CT[w1, w6, w3, w16] + 
     B1*CT[w1, w6, w3, w17] + (-1/2*B1 - (3*B2)/4)*CT[w1, w6, w3, w2] + 
     ((-3*B1)/2 + B2/4)*CT[w1, w6, w3, w3] + (-1/2*B1 - B2/4)*
      CT[w1, w6, w3, w36] + (-1/2*B1 - B2/4)*CT[w1, w6, w3, w4] + 
     (-1/2*B1 - B2/4)*CT[w1, w6, w3, w5] - (B1*CT[w1, w6, w3, w6])/2 - 
     (B1*CT[w1, w6, w35, w3])/4 + (B1/4 + B2/4)*CT[w1, w6, w35, w36] + 
     (B1*CT[w1, w6, w35, w4])/4 - (B2*CT[w1, w6, w37, w2])/4 + 
     (-1/4*B1 - B2/4)*CT[w1, w6, w37, w3] + (B1*CT[w1, w6, w37, w35])/2 - 
     (B1*CT[w1, w6, w37, w36])/4 + (B1/4 + B2/4)*CT[w1, w6, w37, w4] + 
     (B2*CT[w1, w6, w37, w5])/4 + (B1*CT[w1, w6, w4, w1])/2 + 
     (-1/2*B1 - B2/4)*CT[w1, w6, w4, w2] + B2*CT[w1, w6, w4, w20] - 
     (B2*CT[w1, w6, w4, w3])/4 - (B2*CT[w1, w6, w4, w36])/4 + 
     (B2*CT[w1, w6, w4, w4])/4 + (-1/2*B1 - (3*B2)/4)*CT[w1, w6, w4, w5] + 
     (B1*CT[w1, w6, w4, w6])/2 + (B2*CT[w1, w6, w40, w2])/4 + 
     (B1/4 + B2/4)*CT[w1, w6, w40, w3] - (B1*CT[w1, w6, w40, w35])/2 + 
     (B1*CT[w1, w6, w40, w36])/4 + (-1/4*B1 - B2/4)*CT[w1, w6, w40, w4] - 
     (B2*CT[w1, w6, w40, w5])/4 - (B1*CT[w1, w6, w6, w12])/2 + 
     (-1/2*B1 - B2/2)*CT[w1, w6, w6, w17] + (B1/4 + B2/4)*
      CT[w1, w6, w6, w2] - (B2*CT[w1, w6, w6, w21])/2 + 
     (B1/4 + B2/2)*CT[w1, w6, w6, w23] + (B1*CT[w1, w6, w6, w26])/4 + 
     (-1/4*B1 - B2/4)*CT[w1, w6, w6, w3] + (B1*CT[w1, w6, w6, w37])/4 + 
     (-1/4*B1 - B2/4)*CT[w1, w6, w6, w4] - (B1*CT[w1, w6, w6, w40])/4 + 
     (B1/4 + B2/4)*CT[w1, w6, w6, w5] - (B1*CT[w1, w8, w1, w1])/4 + 
     3*B1*CT[w1, w8, w1, w12] + (-1/4*B1 - (5*B2)/4)*CT[w1, w8, w1, w2] - 
     B1*CT[w1, w8, w1, w26] + (-1/2*B1 + (3*B2)/4)*CT[w1, w8, w1, w3] + 
     (B1*CT[w1, w8, w1, w35])/4 + (B1/4 + B2/4)*CT[w1, w8, w1, w36] - 
     B1*CT[w1, w8, w1, w37] + ((3*B1)/2 + (5*B2)/4)*CT[w1, w8, w1, w4] + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w1, w8, w1, w5] - (3*B1*CT[w1, w8, w1, w6])/
      4 + (-1/4*B1 - B2/2)*CT[w1, w8, w2, w1] + ((3*B1)/4 + (3*B2)/4)*
      CT[w1, w8, w2, w2] + (B1/2 + B2/4)*CT[w1, w8, w2, w3] + 
     (B1/4 - B2/2)*CT[w1, w8, w2, w35] + (B1/4 + B2/4)*CT[w1, w8, w2, w36] + 
     (-1/2*B1 - B2/4)*CT[w1, w8, w2, w4] + ((-3*B1)/4 - (3*B2)/4)*
      CT[w1, w8, w2, w5] + (B1/4 + B2/2)*CT[w1, w8, w2, w6] + 
     (5*B1*CT[w1, w8, w26, w1])/4 - 3*B1*CT[w1, w8, w26, w12] + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w1, w8, w26, w2] + 
     (B1/2 - (3*B2)/4)*CT[w1, w8, w26, w3] + (3*B1*CT[w1, w8, w26, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w1, w8, w26, w36] + (-1/2*B1 + (3*B2)/4)*
      CT[w1, w8, w26, w4] + ((3*B1)/4 + (3*B2)/4)*CT[w1, w8, w26, w5] + 
     (7*B1*CT[w1, w8, w26, w6])/4 - (B1*CT[w1, w8, w3, w1])/2 + 
     (B1/2 + B2)*CT[w1, w8, w3, w2] + (B1*CT[w1, w8, w3, w26])/2 - 
     (B1*CT[w1, w8, w3, w35])/2 + (B1*CT[w1, w8, w3, w37])/2 + 
     (-1/2*B1 - B2)*CT[w1, w8, w3, w4] - (B1*CT[w1, w8, w3, w6])/2 + 
     (B1*CT[w1, w8, w35, w1])/4 + (-1/4*B1 - B2/4)*CT[w1, w8, w35, w2] - 
     (B2*CT[w1, w8, w35, w3])/4 + (3*B1*CT[w1, w8, w35, w35])/4 + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w1, w8, w35, w36] + (B2*CT[w1, w8, w35, w4])/
      4 + (B1/4 + B2/4)*CT[w1, w8, w35, w5] - (B1*CT[w1, w8, w35, w6])/4 - 
     (B1*CT[w1, w8, w37, w1])/4 + (B1/4 + B2/4)*CT[w1, w8, w37, w2] + 
     (B2*CT[w1, w8, w37, w3])/4 - (3*B1*CT[w1, w8, w37, w35])/4 + 
     ((3*B1)/4 + (3*B2)/4)*CT[w1, w8, w37, w36] - (B2*CT[w1, w8, w37, w4])/
      4 + (-1/4*B1 - B2/4)*CT[w1, w8, w37, w5] + (B1*CT[w1, w8, w37, w6])/4 + 
     ((3*B1)/4 + B2/2)*CT[w1, w8, w4, w1] + ((-5*B1)/4 - (7*B2)/4)*
      CT[w1, w8, w4, w2] - (B1*CT[w1, w8, w4, w26])/2 + 
     (-1/2*B1 - B2/4)*CT[w1, w8, w4, w3] + (B1/4 + B2/2)*
      CT[w1, w8, w4, w35] + (-1/4*B1 - B2/4)*CT[w1, w8, w4, w36] - 
     (B1*CT[w1, w8, w4, w37])/2 + (B1 + (5*B2)/4)*CT[w1, w8, w4, w4] + 
     ((3*B1)/4 + (3*B2)/4)*CT[w1, w8, w4, w5] + 
     (B1/4 - B2/2)*CT[w1, w8, w4, w6] - (3*B1*CT[w1, w8, w6, w1])/4 + 
     3*B1*CT[w1, w8, w6, w12] + (B1/4 - B2/4)*CT[w1, w8, w6, w2] - 
     (B1*CT[w1, w8, w6, w26])/2 + (-1/2*B1 + (3*B2)/4)*CT[w1, w8, w6, w3] - 
     (B1*CT[w1, w8, w6, w35])/4 + (B1/4 + B2/4)*CT[w1, w8, w6, w36] - 
     (B1*CT[w1, w8, w6, w37])/2 + (B1 + B2/4)*CT[w1, w8, w6, w4] + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w1, w8, w6, w5] - (5*B1*CT[w1, w8, w6, w6])/
      4 - (3*B1*CT[w1, w8, w8, w1])/2 + ((3*B1)/2 + 3*B2)*
      CT[w1, w8, w8, w2] + (3*B1*CT[w1, w8, w8, w26])/2 - 
     (3*B1*CT[w1, w8, w8, w35])/2 + (3*B1*CT[w1, w8, w8, w37])/2 + 
     ((-3*B1)/2 - 3*B2)*CT[w1, w8, w8, w4] - (3*B1*CT[w1, w8, w8, w6])/2 + 
     B1*CT[w10, w1, w1, w12] + (-1/2*B1 - B2)*CT[w10, w1, w1, w2] - 
     (B1*CT[w10, w1, w1, w26])/2 - (B1*CT[w10, w1, w1, w3])/2 - 
     (B1*CT[w10, w1, w1, w37])/2 + (B1 + B2)*CT[w10, w1, w1, w4] - 
     (B1*CT[w10, w1, w12, w1])/2 + 3*B1*CT[w10, w1, w12, w12] - 
     (B1*CT[w10, w1, w12, w26])/2 + (-1/2*B1 + B2)*CT[w10, w1, w12, w3] - 
     (B1*CT[w10, w1, w12, w35])/2 + (B1*CT[w10, w1, w12, w36])/2 - 
     (B1*CT[w10, w1, w12, w37])/2 + B1*CT[w10, w1, w12, w4] + 
     (-1/2*B1 - B2)*CT[w10, w1, w12, w5] - (3*B1*CT[w10, w1, w12, w6])/2 + 
     (-1/4*B1 - B2/2)*CT[w10, w1, w2, w1] + ((3*B1)/4 + (3*B2)/4)*
      CT[w10, w1, w2, w2] + (B1/2 + B2/4)*CT[w10, w1, w2, w3] + 
     (B1/4 - B2/2)*CT[w10, w1, w2, w35] + (B1/4 + B2/4)*
      CT[w10, w1, w2, w36] + (-1/2*B1 - B2/4)*CT[w10, w1, w2, w4] + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w10, w1, w2, w5] + 
     (B1/4 + B2/2)*CT[w10, w1, w2, w6] + (B1*CT[w10, w1, w25, w1])/2 + 
     (-1/2*B1 - B2/4)*CT[w10, w1, w25, w2] - B2*CT[w10, w1, w25, w20] + 
     (3*B2*CT[w10, w1, w25, w3])/4 - (B2*CT[w10, w1, w25, w36])/4 + 
     (B2*CT[w10, w1, w25, w4])/4 + (B1/2 + B2/4)*CT[w10, w1, w25, w5] - 
     (B1*CT[w10, w1, w25, w6])/2 + (3*B1*CT[w10, w1, w26, w1])/4 - 
     2*B1*CT[w10, w1, w26, w12] + (-1/4*B1 - B2/2)*CT[w10, w1, w26, w2] + 
     (B1/2 - B2/2)*CT[w10, w1, w26, w3] + (3*B1*CT[w10, w1, w26, w35])/4 - 
     (B1*CT[w10, w1, w26, w36])/4 + (-1/2*B1 + B2/2)*CT[w10, w1, w26, w4] + 
     (B1/4 + B2/2)*CT[w10, w1, w26, w5] + (5*B1*CT[w10, w1, w26, w6])/4 - 
     (B1*CT[w10, w1, w3, w1])/4 - B1*CT[w10, w1, w3, w12] + 
     (B1/4 + B2/2)*CT[w10, w1, w3, w2] + (B1*CT[w10, w1, w3, w26])/2 - 
     (B2*CT[w10, w1, w3, w3])/2 - (B1*CT[w10, w1, w3, w35])/4 - 
     (B1*CT[w10, w1, w3, w36])/4 + (B1*CT[w10, w1, w3, w37])/2 + 
     (-1/2*B1 - B2/2)*CT[w10, w1, w3, w4] + (B1/4 + B2/2)*
      CT[w10, w1, w3, w5] + (B1*CT[w10, w1, w3, w6])/4 - 
     (B1*CT[w10, w1, w37, w1])/4 + (B1*CT[w10, w1, w37, w2])/4 - 
     (B1*CT[w10, w1, w37, w35])/4 + (B1/4 + B2/2)*CT[w10, w1, w37, w36] - 
     (B1*CT[w10, w1, w37, w5])/4 + (B1*CT[w10, w1, w37, w6])/4 + 
     (B2*CT[w10, w1, w39, w2])/4 + (B2*CT[w10, w1, w39, w3])/4 - 
     (B1*CT[w10, w1, w39, w35])/2 + (B1/2 + B2/4)*CT[w10, w1, w39, w36] - 
     (B2*CT[w10, w1, w39, w4])/4 - (B2*CT[w10, w1, w39, w5])/4 + 
     (B1 + B2)*CT[w10, w1, w4, w1] + B1*CT[w10, w1, w4, w12] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w10, w1, w4, w2] + B2*CT[w10, w1, w4, w20] - 
     (B2*CT[w10, w1, w4, w25])/2 - (B1*CT[w10, w1, w4, w26])/2 - 
     (B1*CT[w10, w1, w4, w3])/2 - (B1*CT[w10, w1, w4, w37])/2 - 
     (B2*CT[w10, w1, w4, w39])/2 + (B1 + B2)*CT[w10, w1, w4, w4] - 
     (B2*CT[w10, w1, w4, w6])/2 - (B1*CT[w10, w1, w6, w1])/2 + 
     B1*CT[w10, w1, w6, w12] + (B1/2 + B2/4)*CT[w10, w1, w6, w2] + 
     (B2*CT[w10, w1, w6, w3])/4 + (B2*CT[w10, w1, w6, w36])/4 - 
     (B2*CT[w10, w1, w6, w4])/4 + (-1/2*B1 - B2/4)*CT[w10, w1, w6, w5] - 
     (B1*CT[w10, w1, w6, w6])/2 - B1*CT[w10, w1, w7, w12] + 
     B2*CT[w10, w1, w7, w20] - B2*CT[w10, w1, w7, w3] + 
     B1*CT[w10, w1, w7, w6] - B1*CT[w10, w1, w8, w1] + 
     (B1 + 2*B2)*CT[w10, w1, w8, w2] + B1*CT[w10, w1, w8, w26] - 
     B1*CT[w10, w1, w8, w35] + B1*CT[w10, w1, w8, w37] + 
     (-B1 - 2*B2)*CT[w10, w1, w8, w4] - B1*CT[w10, w1, w8, w6] + 
     (-B1 - B2/2)*CT[w10, w1, w9, w1] + (B1 + B2/2)*CT[w10, w1, w9, w2] + 
     (B2*CT[w10, w1, w9, w25])/2 - (B2*CT[w10, w1, w9, w3])/2 + 
     (B2*CT[w10, w1, w9, w35])/2 + (B2*CT[w10, w1, w9, w39])/2 - 
     (B2*CT[w10, w1, w9, w4])/2 - (3*B1*CT[w10, w10, w1, w1])/4 + 
     ((3*B1)/4 + (3*B2)/4)*CT[w10, w10, w1, w2] + (B1*CT[w10, w10, w1, w26])/
      2 - (B2*CT[w10, w10, w1, w3])/4 - (B1*CT[w10, w10, w1, w35])/4 + 
     (-1/4*B1 + B2/4)*CT[w10, w10, w1, w36] + (B1*CT[w10, w10, w1, w37])/2 + 
     (-1/2*B1 - (3*B2)/4)*CT[w10, w10, w1, w4] + (-1/4*B1 + B2/4)*
      CT[w10, w10, w1, w5] - (B1*CT[w10, w10, w1, w6])/4 - 
     (B1*CT[w10, w10, w25, w1])/4 + (B1/4 - B2/4)*CT[w10, w10, w25, w2] - 
     (B2*CT[w10, w10, w25, w3])/4 + (B1*CT[w10, w10, w25, w35])/4 + 
     (-1/4*B1 + B2/4)*CT[w10, w10, w25, w36] + (B2*CT[w10, w10, w25, w4])/4 + 
     (-1/4*B1 + B2/4)*CT[w10, w10, w25, w5] + (B1*CT[w10, w10, w25, w6])/4 + 
     (B1*CT[w10, w10, w26, w1])/4 + (-1/4*B1 + B2/4)*CT[w10, w10, w26, w2] + 
     (B2*CT[w10, w10, w26, w3])/4 - (B1*CT[w10, w10, w26, w35])/4 + 
     (B1/4 - B2/4)*CT[w10, w10, w26, w36] - (B2*CT[w10, w10, w26, w4])/4 + 
     (B1/4 - B2/4)*CT[w10, w10, w26, w5] - (B1*CT[w10, w10, w26, w6])/4 - 
     (B1*CT[w10, w10, w35, w1])/4 + (B1/4 - B2/4)*CT[w10, w10, w35, w2] - 
     (B2*CT[w10, w10, w35, w3])/4 + (B1*CT[w10, w10, w35, w35])/4 + 
     (-1/4*B1 + B2/4)*CT[w10, w10, w35, w36] + (B2*CT[w10, w10, w35, w4])/4 + 
     (-1/4*B1 + B2/4)*CT[w10, w10, w35, w5] + (B1*CT[w10, w10, w35, w6])/4 + 
     (B1*CT[w10, w10, w37, w1])/4 + (-1/4*B1 + B2/4)*CT[w10, w10, w37, w2] + 
     (B2*CT[w10, w10, w37, w3])/4 - (B1*CT[w10, w10, w37, w35])/4 + 
     (B1/4 - B2/4)*CT[w10, w10, w37, w36] - (B2*CT[w10, w10, w37, w4])/4 + 
     (B1/4 - B2/4)*CT[w10, w10, w37, w5] - (B1*CT[w10, w10, w37, w6])/4 - 
     (B1*CT[w10, w10, w39, w1])/4 + (B1/4 - B2/4)*CT[w10, w10, w39, w2] - 
     (B2*CT[w10, w10, w39, w3])/4 + (B1*CT[w10, w10, w39, w35])/4 + 
     (-1/4*B1 + B2/4)*CT[w10, w10, w39, w36] + (B2*CT[w10, w10, w39, w4])/4 + 
     (-1/4*B1 + B2/4)*CT[w10, w10, w39, w5] + (B1*CT[w10, w10, w39, w6])/4 + 
     ((-3*B1)/4 - B2/2)*CT[w10, w10, w4, w1] + ((3*B1)/4 + (3*B2)/4)*
      CT[w10, w10, w4, w2] + (B2*CT[w10, w10, w4, w25])/2 - 
     (B2*CT[w10, w10, w4, w3])/4 + (-1/4*B1 + B2/2)*CT[w10, w10, w4, w35] + 
     (B1/4 - B2/4)*CT[w10, w10, w4, w36] + (B2*CT[w10, w10, w4, w39])/2 - 
     (3*B2*CT[w10, w10, w4, w4])/4 + (B1/4 - B2/4)*CT[w10, w10, w4, w5] - 
     (B1*CT[w10, w10, w4, w6])/4 + (B1*CT[w10, w10, w8, w1])/2 + 
     (-1/2*B1 - B2)*CT[w10, w10, w8, w2] - (B1*CT[w10, w10, w8, w26])/2 + 
     (B1*CT[w10, w10, w8, w35])/2 - (B1*CT[w10, w10, w8, w37])/2 + 
     (B1/2 + B2)*CT[w10, w10, w8, w4] + (B1*CT[w10, w10, w8, w6])/2 + 
     (B1 + B2/2)*CT[w10, w10, w9, w1] + (-B1 - B2/2)*CT[w10, w10, w9, w2] - 
     (B2*CT[w10, w10, w9, w25])/2 + (B2*CT[w10, w10, w9, w3])/2 - 
     (B2*CT[w10, w10, w9, w35])/2 - (B2*CT[w10, w10, w9, w39])/2 + 
     (B2*CT[w10, w10, w9, w4])/2 + (B1*CT[w10, w25, w1, w1])/2 + 
     (-1/2*B1 - B2/4)*CT[w10, w25, w1, w2] - B2*CT[w10, w25, w1, w20] + 
     (3*B2*CT[w10, w25, w1, w3])/4 - (B2*CT[w10, w25, w1, w36])/4 + 
     (B2*CT[w10, w25, w1, w4])/4 + (B1/2 + B2/4)*CT[w10, w25, w1, w5] - 
     (B1*CT[w10, w25, w1, w6])/2 - B2*CT[w10, w25, w20, w1] - 
     3*B2*CT[w10, w25, w20, w20] + (B2*CT[w10, w25, w20, w25])/2 + 
     (3*B2*CT[w10, w25, w20, w3])/2 - (B2*CT[w10, w25, w20, w36])/2 + 
     (B2*CT[w10, w25, w20, w39])/2 + (B2*CT[w10, w25, w20, w4])/2 + 
     (B1 + B2/2)*CT[w10, w25, w20, w5] + (-B1 + B2/2)*CT[w10, w25, w20, w6] + 
     (B1/2 + B2)*CT[w10, w25, w3, w1] + (-1/2*B1 - B2/4)*
      CT[w10, w25, w3, w2] + 2*B2*CT[w10, w25, w3, w20] - 
     (B2*CT[w10, w25, w3, w25])/2 - (3*B2*CT[w10, w25, w3, w3])/4 + 
     (B2*CT[w10, w25, w3, w36])/4 - (B2*CT[w10, w25, w3, w39])/2 - 
     (B2*CT[w10, w25, w3, w4])/4 + (-1/2*B1 - B2/4)*CT[w10, w25, w3, w5] + 
     (B1/2 - B2/2)*CT[w10, w25, w3, w6] + (B2*CT[w10, w25, w35, w2])/4 + 
     (B2*CT[w10, w25, w35, w3])/4 - (B1*CT[w10, w25, w35, w35])/2 + 
     (B1/2 + B2/4)*CT[w10, w25, w35, w36] - (B2*CT[w10, w25, w35, w4])/4 - 
     (B2*CT[w10, w25, w35, w5])/4 + (B1/2 + B2/2)*CT[w10, w25, w4, w1] + 
     (-1/2*B1 - B2/4)*CT[w10, w25, w4, w2] + B2*CT[w10, w25, w4, w20] - 
     (B2*CT[w10, w25, w4, w25])/2 - (B2*CT[w10, w25, w4, w3])/4 - 
     (B2*CT[w10, w25, w4, w35])/2 + (B2*CT[w10, w25, w4, w36])/4 - 
     (B2*CT[w10, w25, w4, w39])/2 + (B2*CT[w10, w25, w4, w4])/4 + 
     (-1/2*B1 - B2/4)*CT[w10, w25, w4, w5] + (B1*CT[w10, w25, w4, w6])/2 - 
     (B1*CT[w10, w25, w6, w1])/2 + (B1/2 + B2/4)*CT[w10, w25, w6, w2] + 
     B2*CT[w10, w25, w6, w20] - (3*B2*CT[w10, w25, w6, w3])/4 + 
     (B2*CT[w10, w25, w6, w36])/4 - (B2*CT[w10, w25, w6, w4])/4 + 
     (-1/2*B1 - B2/4)*CT[w10, w25, w6, w5] + (B1*CT[w10, w25, w6, w6])/2 + 
     (-B1 - B2/2)*CT[w10, w25, w9, w1] + (B1 + B2/2)*CT[w10, w25, w9, w2] + 
     (B2*CT[w10, w25, w9, w25])/2 - (B2*CT[w10, w25, w9, w3])/2 + 
     (B2*CT[w10, w25, w9, w35])/2 + (B2*CT[w10, w25, w9, w39])/2 - 
     (B2*CT[w10, w25, w9, w4])/2 + (B1*CT[w10, w26, w1, w1])/4 + 
     B1*CT[w10, w26, w1, w12] + (-1/4*B1 - B2/2)*CT[w10, w26, w1, w2] - 
     (B1*CT[w10, w26, w1, w26])/2 + (B2*CT[w10, w26, w1, w3])/2 + 
     (B1*CT[w10, w26, w1, w35])/4 + (B1*CT[w10, w26, w1, w36])/4 - 
     (B1*CT[w10, w26, w1, w37])/2 + (B1/2 + B2/2)*CT[w10, w26, w1, w4] + 
     (-1/4*B1 - B2/2)*CT[w10, w26, w1, w5] - (B1*CT[w10, w26, w1, w6])/4 + 
     (B1*CT[w10, w26, w12, w1])/2 - 3*B1*CT[w10, w26, w12, w12] + 
     (B1*CT[w10, w26, w12, w26])/2 + (B1/2 - B2)*CT[w10, w26, w12, w3] + 
     (B1*CT[w10, w26, w12, w35])/2 - (B1*CT[w10, w26, w12, w36])/2 + 
     (B1*CT[w10, w26, w12, w37])/2 - B1*CT[w10, w26, w12, w4] + 
     (B1/2 + B2)*CT[w10, w26, w12, w5] + (3*B1*CT[w10, w26, w12, w6])/2 - 
     (B1*CT[w10, w26, w3, w1])/4 + B1*CT[w10, w26, w3, w12] + 
     (B1/4 + B2/2)*CT[w10, w26, w3, w2] + (B2*CT[w10, w26, w3, w3])/2 - 
     (B1*CT[w10, w26, w3, w35])/4 + (B1*CT[w10, w26, w3, w36])/4 - 
     (B2*CT[w10, w26, w3, w4])/2 + (-1/4*B1 - B2/2)*CT[w10, w26, w3, w5] - 
     (3*B1*CT[w10, w26, w3, w6])/4 + (B1*CT[w10, w26, w35, w1])/4 - 
     (B1*CT[w10, w26, w35, w2])/4 + (B1*CT[w10, w26, w35, w35])/4 + 
     (-1/4*B1 - B2/2)*CT[w10, w26, w35, w36] + (B1*CT[w10, w26, w35, w5])/4 - 
     (B1*CT[w10, w26, w35, w6])/4 + (B1*CT[w10, w26, w4, w1])/4 - 
     B1*CT[w10, w26, w4, w12] + (-1/4*B1 - B2/2)*CT[w10, w26, w4, w2] - 
     (B2*CT[w10, w26, w4, w3])/2 + (B1*CT[w10, w26, w4, w35])/4 - 
     (B1*CT[w10, w26, w4, w36])/4 + (B2*CT[w10, w26, w4, w4])/2 + 
     (B1/4 + B2/2)*CT[w10, w26, w4, w5] + (3*B1*CT[w10, w26, w4, w6])/4 - 
     (B1*CT[w10, w26, w6, w1])/4 + 2*B1*CT[w10, w26, w6, w12] + 
     (-1/4*B1 - B2/2)*CT[w10, w26, w6, w2] - (B1*CT[w10, w26, w6, w26])/2 + 
     (-1/2*B1 + B2/2)*CT[w10, w26, w6, w3] - (B1*CT[w10, w26, w6, w35])/4 + 
     (B1*CT[w10, w26, w6, w36])/4 - (B1*CT[w10, w26, w6, w37])/2 + 
     (B1 + B2/2)*CT[w10, w26, w6, w4] + (-1/4*B1 - B2/2)*
      CT[w10, w26, w6, w5] - (3*B1*CT[w10, w26, w6, w6])/4 - 
     (B1*CT[w10, w26, w8, w1])/2 + (B1/2 + B2)*CT[w10, w26, w8, w2] + 
     (B1*CT[w10, w26, w8, w26])/2 - (B1*CT[w10, w26, w8, w35])/2 + 
     (B1*CT[w10, w26, w8, w37])/2 + (-1/2*B1 - B2)*CT[w10, w26, w8, w4] - 
     (B1*CT[w10, w26, w8, w6])/2 - (B1*CT[w10, w3, w1, w1])/4 - 
     B1*CT[w10, w3, w1, w12] + (B1/4 + B2/2)*CT[w10, w3, w1, w2] + 
     (B1*CT[w10, w3, w1, w26])/2 - (B2*CT[w10, w3, w1, w3])/2 - 
     (B1*CT[w10, w3, w1, w35])/4 - (B1*CT[w10, w3, w1, w36])/4 + 
     (B1*CT[w10, w3, w1, w37])/2 + (-1/2*B1 - B2/2)*CT[w10, w3, w1, w4] + 
     (B1/4 + B2/2)*CT[w10, w3, w1, w5] + (B1*CT[w10, w3, w1, w6])/4 + 
     (B1*CT[w10, w3, w25, w1])/4 + (-1/4*B1 - B2/2)*CT[w10, w3, w25, w2] - 
     B2*CT[w10, w3, w25, w20] + (B2*CT[w10, w3, w25, w3])/2 + 
     (B1*CT[w10, w3, w25, w35])/4 - (B1*CT[w10, w3, w25, w36])/4 + 
     (B2*CT[w10, w3, w25, w4])/2 + (B1/4 + B2/2)*CT[w10, w3, w25, w5] - 
     (B1*CT[w10, w3, w25, w6])/4 - (B1*CT[w10, w3, w26, w1])/4 + 
     B1*CT[w10, w3, w26, w12] + (B1/4 + B2/2)*CT[w10, w3, w26, w2] + 
     (B2*CT[w10, w3, w26, w3])/2 - (B1*CT[w10, w3, w26, w35])/4 + 
     (B1*CT[w10, w3, w26, w36])/4 - (B2*CT[w10, w3, w26, w4])/2 + 
     (-1/4*B1 - B2/2)*CT[w10, w3, w26, w5] - (3*B1*CT[w10, w3, w26, w6])/4 - 
     (B1*CT[w10, w3, w35, w1])/4 + (B1*CT[w10, w3, w35, w2])/4 - 
     (B1*CT[w10, w3, w35, w35])/4 + (B1/4 + B2/2)*CT[w10, w3, w35, w36] - 
     (B1*CT[w10, w3, w35, w5])/4 + (B1*CT[w10, w3, w35, w6])/4 + 
     (B1*CT[w10, w3, w37, w1])/4 - (B1*CT[w10, w3, w37, w2])/4 + 
     (B1*CT[w10, w3, w37, w35])/4 + (-1/4*B1 - B2/2)*CT[w10, w3, w37, w36] + 
     (B1*CT[w10, w3, w37, w5])/4 - (B1*CT[w10, w3, w37, w6])/4 - 
     (B1*CT[w10, w3, w39, w1])/4 + (B1*CT[w10, w3, w39, w2])/4 - 
     (B1*CT[w10, w3, w39, w35])/4 + (B1/4 + B2/2)*CT[w10, w3, w39, w36] - 
     (B1*CT[w10, w3, w39, w5])/4 + (B1*CT[w10, w3, w39, w6])/4 - 
     (B1*CT[w10, w3, w4, w1])/4 + (B1/4 + B2/2)*CT[w10, w3, w4, w2] + 
     B2*CT[w10, w3, w4, w20] - (B2*CT[w10, w3, w4, w3])/2 - 
     (B1*CT[w10, w3, w4, w35])/4 + (B1*CT[w10, w3, w4, w36])/4 - 
     (B2*CT[w10, w3, w4, w4])/2 + (-1/4*B1 - B2/2)*CT[w10, w3, w4, w5] + 
     (B1*CT[w10, w3, w4, w6])/4 - B1*CT[w10, w3, w7, w12] + 
     B2*CT[w10, w3, w7, w20] - B2*CT[w10, w3, w7, w3] + 
     B1*CT[w10, w3, w7, w6] + (B1*CT[w10, w3, w8, w1])/2 + 
     (-1/2*B1 - B2)*CT[w10, w3, w8, w2] - (B1*CT[w10, w3, w8, w26])/2 + 
     (B1*CT[w10, w3, w8, w35])/2 - (B1*CT[w10, w3, w8, w37])/2 + 
     (B1/2 + B2)*CT[w10, w3, w8, w4] + (B1*CT[w10, w3, w8, w6])/2 + 
     (B1 + B2)*CT[w10, w4, w1, w1] + B1*CT[w10, w4, w1, w12] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w10, w4, w1, w2] + B2*CT[w10, w4, w1, w20] - 
     (B2*CT[w10, w4, w1, w25])/2 - (B1*CT[w10, w4, w1, w26])/2 - 
     (B1*CT[w10, w4, w1, w3])/2 - (B1*CT[w10, w4, w1, w37])/2 - 
     (B2*CT[w10, w4, w1, w39])/2 + (B1 + B2)*CT[w10, w4, w1, w4] - 
     (B2*CT[w10, w4, w1, w6])/2 + (-1/4*B1 - B2/2)*CT[w10, w4, w2, w1] + 
     ((3*B1)/4 + (3*B2)/4)*CT[w10, w4, w2, w2] + 
     (B1/2 + B2/4)*CT[w10, w4, w2, w3] + (B1/4 - B2/2)*CT[w10, w4, w2, w35] + 
     (B1/4 + B2/4)*CT[w10, w4, w2, w36] + (-1/2*B1 - B2/4)*
      CT[w10, w4, w2, w4] + ((-3*B1)/4 - (3*B2)/4)*CT[w10, w4, w2, w5] + 
     (B1/4 + B2/2)*CT[w10, w4, w2, w6] + B2*CT[w10, w4, w20, w1] + 
     3*B2*CT[w10, w4, w20, w20] - (B2*CT[w10, w4, w20, w25])/2 - 
     (3*B2*CT[w10, w4, w20, w3])/2 + (B2*CT[w10, w4, w20, w36])/2 - 
     (B2*CT[w10, w4, w20, w39])/2 - (B2*CT[w10, w4, w20, w4])/2 + 
     (-B1 - B2/2)*CT[w10, w4, w20, w5] + (B1 - B2/2)*CT[w10, w4, w20, w6] + 
     (B1/2 - B2/2)*CT[w10, w4, w25, w1] + (-1/2*B1 - B2/4)*
      CT[w10, w4, w25, w2] - 2*B2*CT[w10, w4, w25, w20] + 
     (5*B2*CT[w10, w4, w25, w3])/4 - (B2*CT[w10, w4, w25, w35])/2 - 
     (B2*CT[w10, w4, w25, w36])/4 + (3*B2*CT[w10, w4, w25, w4])/4 + 
     (B1/2 + B2/4)*CT[w10, w4, w25, w5] + (-1/2*B1 + B2/2)*
      CT[w10, w4, w25, w6] + (B1*CT[w10, w4, w26, w1])/4 - 
     B1*CT[w10, w4, w26, w12] + (-1/4*B1 - B2/2)*CT[w10, w4, w26, w2] - 
     (B2*CT[w10, w4, w26, w3])/2 + (B1*CT[w10, w4, w26, w35])/4 - 
     (B1*CT[w10, w4, w26, w36])/4 + (B2*CT[w10, w4, w26, w4])/2 + 
     (B1/4 + B2/2)*CT[w10, w4, w26, w5] + (3*B1*CT[w10, w4, w26, w6])/4 - 
     (B1*CT[w10, w4, w3, w1])/4 + (B1/4 + B2/2)*CT[w10, w4, w3, w2] + 
     B2*CT[w10, w4, w3, w20] - (B2*CT[w10, w4, w3, w3])/2 - 
     (B1*CT[w10, w4, w3, w35])/4 + (B1*CT[w10, w4, w3, w36])/4 - 
     (B2*CT[w10, w4, w3, w4])/2 + (-1/4*B1 - B2/2)*CT[w10, w4, w3, w5] + 
     (B1*CT[w10, w4, w3, w6])/4 - (B1*CT[w10, w4, w37, w1])/4 + 
     (B1*CT[w10, w4, w37, w2])/4 - (B1*CT[w10, w4, w37, w35])/4 + 
     (B1/4 + B2/2)*CT[w10, w4, w37, w36] - (B1*CT[w10, w4, w37, w5])/4 + 
     (B1*CT[w10, w4, w37, w6])/4 + (B2*CT[w10, w4, w39, w2])/4 + 
     (B2*CT[w10, w4, w39, w3])/4 - (B1*CT[w10, w4, w39, w35])/2 + 
     (B1/2 + B2/4)*CT[w10, w4, w39, w36] - (B2*CT[w10, w4, w39, w4])/4 - 
     (B2*CT[w10, w4, w39, w5])/4 + (B1 + B2)*CT[w10, w4, w4, w1] + 
     (-B1 - B2/2)*CT[w10, w4, w4, w2] + B2*CT[w10, w4, w4, w20] - 
     (B2*CT[w10, w4, w4, w25])/2 - (B2*CT[w10, w4, w4, w39])/2 - 
     (B2*CT[w10, w4, w4, w6])/2 + (-1/2*B1 - B2/2)*CT[w10, w4, w6, w1] + 
     (B1/2 + B2/4)*CT[w10, w4, w6, w2] - B2*CT[w10, w4, w6, w20] + 
     (B2*CT[w10, w4, w6, w25])/2 + (B2*CT[w10, w4, w6, w3])/4 + 
     (B2*CT[w10, w4, w6, w35])/2 - (B2*CT[w10, w4, w6, w36])/4 + 
     (B2*CT[w10, w4, w6, w39])/2 - (B2*CT[w10, w4, w6, w4])/4 + 
     (B1/2 + B2/4)*CT[w10, w4, w6, w5] - (B1*CT[w10, w4, w6, w6])/2 + 
     B1*CT[w10, w4, w7, w12] - B2*CT[w10, w4, w7, w20] + 
     B2*CT[w10, w4, w7, w3] - B1*CT[w10, w4, w7, w6] - 
     (B1*CT[w10, w4, w8, w1])/2 + (B1/2 + B2)*CT[w10, w4, w8, w2] + 
     (B1*CT[w10, w4, w8, w26])/2 - (B1*CT[w10, w4, w8, w35])/2 + 
     (B1*CT[w10, w4, w8, w37])/2 + (-1/2*B1 - B2)*CT[w10, w4, w8, w4] - 
     (B1*CT[w10, w4, w8, w6])/2 + (-2*B1 - B2)*CT[w10, w4, w9, w1] + 
     (2*B1 + B2)*CT[w10, w4, w9, w2] + B2*CT[w10, w4, w9, w25] - 
     B2*CT[w10, w4, w9, w3] + B2*CT[w10, w4, w9, w35] + 
     B2*CT[w10, w4, w9, w39] - B2*CT[w10, w4, w9, w4] - 
     (B1*CT[w10, w6, w1, w1])/2 + B1*CT[w10, w6, w1, w12] + 
     (B1/2 + B2/4)*CT[w10, w6, w1, w2] + (B2*CT[w10, w6, w1, w3])/4 + 
     (B2*CT[w10, w6, w1, w36])/4 - (B2*CT[w10, w6, w1, w4])/4 + 
     (-1/2*B1 - B2/4)*CT[w10, w6, w1, w5] - (B1*CT[w10, w6, w1, w6])/2 - 
     (B1*CT[w10, w6, w25, w1])/2 + (B1/2 + B2/4)*CT[w10, w6, w25, w2] + 
     B2*CT[w10, w6, w25, w20] - (3*B2*CT[w10, w6, w25, w3])/4 + 
     (B2*CT[w10, w6, w25, w36])/4 - (B2*CT[w10, w6, w25, w4])/4 + 
     (-1/2*B1 - B2/4)*CT[w10, w6, w25, w5] + (B1*CT[w10, w6, w25, w6])/2 + 
     (B1*CT[w10, w6, w26, w1])/2 - B1*CT[w10, w6, w26, w12] + 
     (-1/2*B1 - B2/4)*CT[w10, w6, w26, w2] - (B2*CT[w10, w6, w26, w3])/4 - 
     (B2*CT[w10, w6, w26, w36])/4 + (B2*CT[w10, w6, w26, w4])/4 + 
     (B1/2 + B2/4)*CT[w10, w6, w26, w5] + (B1*CT[w10, w6, w26, w6])/2 - 
     (B2*CT[w10, w6, w35, w2])/4 - (B2*CT[w10, w6, w35, w3])/4 + 
     (B1*CT[w10, w6, w35, w35])/2 + (-1/2*B1 - B2/4)*CT[w10, w6, w35, w36] + 
     (B2*CT[w10, w6, w35, w4])/4 + (B2*CT[w10, w6, w35, w5])/4 + 
     (B2*CT[w10, w6, w37, w2])/4 + (B2*CT[w10, w6, w37, w3])/4 - 
     (B1*CT[w10, w6, w37, w35])/2 + (B1/2 + B2/4)*CT[w10, w6, w37, w36] - 
     (B2*CT[w10, w6, w37, w4])/4 - (B2*CT[w10, w6, w37, w5])/4 - 
     (B2*CT[w10, w6, w39, w2])/4 - (B2*CT[w10, w6, w39, w3])/4 + 
     (B1*CT[w10, w6, w39, w35])/2 + (-1/2*B1 - B2/4)*CT[w10, w6, w39, w36] + 
     (B2*CT[w10, w6, w39, w4])/4 + (B2*CT[w10, w6, w39, w5])/4 + 
     (-1/2*B1 - B2/2)*CT[w10, w6, w4, w1] + (B1/2 + B2/4)*
      CT[w10, w6, w4, w2] - B2*CT[w10, w6, w4, w20] + 
     (B2*CT[w10, w6, w4, w25])/2 + (B2*CT[w10, w6, w4, w3])/4 + 
     (B2*CT[w10, w6, w4, w35])/2 - (B2*CT[w10, w6, w4, w36])/4 + 
     (B2*CT[w10, w6, w4, w39])/2 - (B2*CT[w10, w6, w4, w4])/4 + 
     (B1/2 + B2/4)*CT[w10, w6, w4, w5] - (B1*CT[w10, w6, w4, w6])/2 + 
     B1*CT[w10, w6, w7, w12] - B2*CT[w10, w6, w7, w20] + 
     B2*CT[w10, w6, w7, w3] - B1*CT[w10, w6, w7, w6] + 
     (B1 + B2/2)*CT[w10, w6, w9, w1] + (-B1 - B2/2)*CT[w10, w6, w9, w2] - 
     (B2*CT[w10, w6, w9, w25])/2 + (B2*CT[w10, w6, w9, w3])/2 - 
     (B2*CT[w10, w6, w9, w35])/2 - (B2*CT[w10, w6, w9, w39])/2 + 
     (B2*CT[w10, w6, w9, w4])/2 - B1*CT[w10, w7, w1, w12] + 
     B2*CT[w10, w7, w1, w20] - B2*CT[w10, w7, w1, w3] + 
     B1*CT[w10, w7, w1, w6] - (B1*CT[w10, w7, w12, w1])/2 + 
     3*B1*CT[w10, w7, w12, w12] - (B1*CT[w10, w7, w12, w26])/2 + 
     (-1/2*B1 + B2)*CT[w10, w7, w12, w3] - (B1*CT[w10, w7, w12, w35])/2 + 
     (B1*CT[w10, w7, w12, w36])/2 - (B1*CT[w10, w7, w12, w37])/2 + 
     B1*CT[w10, w7, w12, w4] + (-1/2*B1 - B2)*CT[w10, w7, w12, w5] - 
     (3*B1*CT[w10, w7, w12, w6])/2 + B2*CT[w10, w7, w20, w1] + 
     3*B2*CT[w10, w7, w20, w20] - (B2*CT[w10, w7, w20, w25])/2 - 
     (3*B2*CT[w10, w7, w20, w3])/2 + (B2*CT[w10, w7, w20, w36])/2 - 
     (B2*CT[w10, w7, w20, w39])/2 - (B2*CT[w10, w7, w20, w4])/2 + 
     (-B1 - B2/2)*CT[w10, w7, w20, w5] + (B1 - B2/2)*CT[w10, w7, w20, w6] + 
     (B1*CT[w10, w7, w25, w1])/4 + (-1/4*B1 + B2/4)*CT[w10, w7, w25, w2] + 
     (B2*CT[w10, w7, w25, w3])/4 - (B1*CT[w10, w7, w25, w35])/4 + 
     (B1/4 - B2/4)*CT[w10, w7, w25, w36] - (B2*CT[w10, w7, w25, w4])/4 + 
     (B1/4 - B2/4)*CT[w10, w7, w25, w5] - (B1*CT[w10, w7, w25, w6])/4 - 
     (B1*CT[w10, w7, w26, w1])/4 + (B1/4 - B2/4)*CT[w10, w7, w26, w2] - 
     (B2*CT[w10, w7, w26, w3])/4 + (B1*CT[w10, w7, w26, w35])/4 + 
     (-1/4*B1 + B2/4)*CT[w10, w7, w26, w36] + (B2*CT[w10, w7, w26, w4])/4 + 
     (-1/4*B1 + B2/4)*CT[w10, w7, w26, w5] + (B1*CT[w10, w7, w26, w6])/4 + 
     (-1/4*B1 - B2)*CT[w10, w7, w3, w1] - B1*CT[w10, w7, w3, w12] + 
     (B1/4 - B2/4)*CT[w10, w7, w3, w2] - 2*B2*CT[w10, w7, w3, w20] + 
     (B2*CT[w10, w7, w3, w25])/2 + (B2*CT[w10, w7, w3, w3])/4 + 
     (B1*CT[w10, w7, w3, w35])/4 + (-1/4*B1 - B2/4)*CT[w10, w7, w3, w36] + 
     (B2*CT[w10, w7, w3, w39])/2 + (3*B2*CT[w10, w7, w3, w4])/4 + 
     ((3*B1)/4 + (3*B2)/4)*CT[w10, w7, w3, w5] + 
     (B1/4 + B2/2)*CT[w10, w7, w3, w6] - (B1*CT[w10, w7, w37, w1])/4 + 
     (B1/4 - B2/4)*CT[w10, w7, w37, w2] - (B2*CT[w10, w7, w37, w3])/4 + 
     (B1*CT[w10, w7, w37, w35])/4 + (-1/4*B1 + B2/4)*CT[w10, w7, w37, w36] + 
     (B2*CT[w10, w7, w37, w4])/4 + (-1/4*B1 + B2/4)*CT[w10, w7, w37, w5] + 
     (B1*CT[w10, w7, w37, w6])/4 + (B1*CT[w10, w7, w39, w1])/4 + 
     (-1/4*B1 + B2/4)*CT[w10, w7, w39, w2] + (B2*CT[w10, w7, w39, w3])/4 - 
     (B1*CT[w10, w7, w39, w35])/4 + (B1/4 - B2/4)*CT[w10, w7, w39, w36] - 
     (B2*CT[w10, w7, w39, w4])/4 + (B1/4 - B2/4)*CT[w10, w7, w39, w5] - 
     (B1*CT[w10, w7, w39, w6])/4 + B1*CT[w10, w7, w4, w12] - 
     B2*CT[w10, w7, w4, w20] + B2*CT[w10, w7, w4, w3] - 
     B1*CT[w10, w7, w4, w6] + (3*B1*CT[w10, w7, w6, w1])/4 - 
     2*B1*CT[w10, w7, w6, w12] + (-1/4*B1 + B2/4)*CT[w10, w7, w6, w2] - 
     B2*CT[w10, w7, w6, w20] + (B1*CT[w10, w7, w6, w26])/2 + 
     (B1/2 + B2/4)*CT[w10, w7, w6, w3] + (B1*CT[w10, w7, w6, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w10, w7, w6, w36] + (B1*CT[w10, w7, w6, w37])/2 + 
     (-B1 - B2/4)*CT[w10, w7, w6, w4] + ((3*B1)/4 + (3*B2)/4)*
      CT[w10, w7, w6, w5] + (B1*CT[w10, w7, w6, w6])/4 + 
     (B1*CT[w10, w8, w1, w1])/4 - 3*B1*CT[w10, w8, w1, w12] + 
     (B1/4 + (5*B2)/4)*CT[w10, w8, w1, w2] + B1*CT[w10, w8, w1, w26] + 
     (B1/2 - (3*B2)/4)*CT[w10, w8, w1, w3] - (B1*CT[w10, w8, w1, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w10, w8, w1, w36] + B1*CT[w10, w8, w1, w37] + 
     ((-3*B1)/2 - (5*B2)/4)*CT[w10, w8, w1, w4] + ((3*B1)/4 + (3*B2)/4)*
      CT[w10, w8, w1, w5] + (3*B1*CT[w10, w8, w1, w6])/4 + 
     (B1/4 + B2/2)*CT[w10, w8, w2, w1] + ((-3*B1)/4 - (3*B2)/4)*
      CT[w10, w8, w2, w2] + (-1/2*B1 - B2/4)*CT[w10, w8, w2, w3] + 
     (-1/4*B1 + B2/2)*CT[w10, w8, w2, w35] + (-1/4*B1 - B2/4)*
      CT[w10, w8, w2, w36] + (B1/2 + B2/4)*CT[w10, w8, w2, w4] + 
     ((3*B1)/4 + (3*B2)/4)*CT[w10, w8, w2, w5] + (-1/4*B1 - B2/2)*
      CT[w10, w8, w2, w6] - (5*B1*CT[w10, w8, w26, w1])/4 + 
     3*B1*CT[w10, w8, w26, w12] + ((3*B1)/4 + (3*B2)/4)*
      CT[w10, w8, w26, w2] + (-1/2*B1 + (3*B2)/4)*CT[w10, w8, w26, w3] - 
     (3*B1*CT[w10, w8, w26, w35])/4 + (B1/4 + B2/4)*CT[w10, w8, w26, w36] + 
     (B1/2 - (3*B2)/4)*CT[w10, w8, w26, w4] + ((-3*B1)/4 - (3*B2)/4)*
      CT[w10, w8, w26, w5] - (7*B1*CT[w10, w8, w26, w6])/4 + 
     (B1*CT[w10, w8, w3, w1])/2 + (-1/2*B1 - B2)*CT[w10, w8, w3, w2] - 
     (B1*CT[w10, w8, w3, w26])/2 + (B1*CT[w10, w8, w3, w35])/2 - 
     (B1*CT[w10, w8, w3, w37])/2 + (B1/2 + B2)*CT[w10, w8, w3, w4] + 
     (B1*CT[w10, w8, w3, w6])/2 - (B1*CT[w10, w8, w35, w1])/4 + 
     (B1/4 + B2/4)*CT[w10, w8, w35, w2] + (B2*CT[w10, w8, w35, w3])/4 - 
     (3*B1*CT[w10, w8, w35, w35])/4 + ((3*B1)/4 + (3*B2)/4)*
      CT[w10, w8, w35, w36] - (B2*CT[w10, w8, w35, w4])/4 + 
     (-1/4*B1 - B2/4)*CT[w10, w8, w35, w5] + (B1*CT[w10, w8, w35, w6])/4 + 
     (B1*CT[w10, w8, w37, w1])/4 + (-1/4*B1 - B2/4)*CT[w10, w8, w37, w2] - 
     (B2*CT[w10, w8, w37, w3])/4 + (3*B1*CT[w10, w8, w37, w35])/4 + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w10, w8, w37, w36] + 
     (B2*CT[w10, w8, w37, w4])/4 + (B1/4 + B2/4)*CT[w10, w8, w37, w5] - 
     (B1*CT[w10, w8, w37, w6])/4 + ((-3*B1)/4 - B2/2)*CT[w10, w8, w4, w1] + 
     ((5*B1)/4 + (7*B2)/4)*CT[w10, w8, w4, w2] + (B1*CT[w10, w8, w4, w26])/
      2 + (B1/2 + B2/4)*CT[w10, w8, w4, w3] + (-1/4*B1 - B2/2)*
      CT[w10, w8, w4, w35] + (B1/4 + B2/4)*CT[w10, w8, w4, w36] + 
     (B1*CT[w10, w8, w4, w37])/2 + (-B1 - (5*B2)/4)*CT[w10, w8, w4, w4] + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w10, w8, w4, w5] + 
     (-1/4*B1 + B2/2)*CT[w10, w8, w4, w6] + (3*B1*CT[w10, w8, w6, w1])/4 - 
     3*B1*CT[w10, w8, w6, w12] + (-1/4*B1 + B2/4)*CT[w10, w8, w6, w2] + 
     (B1*CT[w10, w8, w6, w26])/2 + (B1/2 - (3*B2)/4)*CT[w10, w8, w6, w3] + 
     (B1*CT[w10, w8, w6, w35])/4 + (-1/4*B1 - B2/4)*CT[w10, w8, w6, w36] + 
     (B1*CT[w10, w8, w6, w37])/2 + (-B1 - B2/4)*CT[w10, w8, w6, w4] + 
     ((3*B1)/4 + (3*B2)/4)*CT[w10, w8, w6, w5] + (5*B1*CT[w10, w8, w6, w6])/
      4 + (3*B1*CT[w10, w8, w8, w1])/2 + ((-3*B1)/2 - 3*B2)*
      CT[w10, w8, w8, w2] - (3*B1*CT[w10, w8, w8, w26])/2 + 
     (3*B1*CT[w10, w8, w8, w35])/2 - (3*B1*CT[w10, w8, w8, w37])/2 + 
     ((3*B1)/2 + 3*B2)*CT[w10, w8, w8, w4] + (3*B1*CT[w10, w8, w8, w6])/2 + 
     ((-5*B1)/4 - B2)*CT[w10, w9, w1, w1] + ((7*B1)/4 + (5*B2)/4)*
      CT[w10, w9, w1, w2] + (B2*CT[w10, w9, w1, w25])/2 + 
     (B1/2 - B2/4)*CT[w10, w9, w1, w3] + (B1*CT[w10, w9, w1, w35])/4 + 
     (B1/4 + B2/4)*CT[w10, w9, w1, w36] + (B2*CT[w10, w9, w1, w39])/2 + 
     (-1/2*B1 - (3*B2)/4)*CT[w10, w9, w1, w4] + ((-3*B1)/4 - (3*B2)/4)*
      CT[w10, w9, w1, w5] + (B1/4 + B2/2)*CT[w10, w9, w1, w6] + 
     (B1/4 + B2/2)*CT[w10, w9, w2, w1] + ((-3*B1)/4 - (3*B2)/4)*
      CT[w10, w9, w2, w2] + (-1/2*B1 - B2/4)*CT[w10, w9, w2, w3] + 
     (-1/4*B1 + B2/2)*CT[w10, w9, w2, w35] + (-1/4*B1 - B2/4)*
      CT[w10, w9, w2, w36] + (B1/2 + B2/4)*CT[w10, w9, w2, w4] + 
     ((3*B1)/4 + (3*B2)/4)*CT[w10, w9, w2, w5] + (-1/4*B1 - B2/2)*
      CT[w10, w9, w2, w6] + ((-3*B1)/4 + B2/2)*CT[w10, w9, w25, w1] + 
     ((3*B1)/4 + (3*B2)/4)*CT[w10, w9, w25, w2] + 
     3*B2*CT[w10, w9, w25, w20] - (7*B2*CT[w10, w9, w25, w3])/4 + 
     (-1/4*B1 + B2/2)*CT[w10, w9, w25, w35] + (B1/4 + B2/4)*
      CT[w10, w9, w25, w36] - (5*B2*CT[w10, w9, w25, w4])/4 + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w10, w9, w25, w5] + 
     ((3*B1)/4 - B2/2)*CT[w10, w9, w25, w6] + (-1/4*B1 - B2)*
      CT[w10, w9, w3, w1] + (B1/4 - B2/4)*CT[w10, w9, w3, w2] - 
     3*B2*CT[w10, w9, w3, w20] + (B2*CT[w10, w9, w3, w25])/2 + 
     (5*B2*CT[w10, w9, w3, w3])/4 + (B1*CT[w10, w9, w3, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w10, w9, w3, w36] + (B2*CT[w10, w9, w3, w39])/2 + 
     (3*B2*CT[w10, w9, w3, w4])/4 + ((3*B1)/4 + (3*B2)/4)*
      CT[w10, w9, w3, w5] + ((-3*B1)/4 + B2/2)*CT[w10, w9, w3, w6] + 
     (B1*CT[w10, w9, w35, w1])/4 + (-1/4*B1 - B2/4)*CT[w10, w9, w35, w2] - 
     (B2*CT[w10, w9, w35, w3])/4 + (3*B1*CT[w10, w9, w35, w35])/4 + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w10, w9, w35, w36] + 
     (B2*CT[w10, w9, w35, w4])/4 + (B1/4 + B2/4)*CT[w10, w9, w35, w5] - 
     (B1*CT[w10, w9, w35, w6])/4 + (B1*CT[w10, w9, w39, w1])/4 + 
     (-1/4*B1 - B2/4)*CT[w10, w9, w39, w2] - (B2*CT[w10, w9, w39, w3])/4 + 
     (3*B1*CT[w10, w9, w39, w35])/4 + ((-3*B1)/4 - (3*B2)/4)*
      CT[w10, w9, w39, w36] + (B2*CT[w10, w9, w39, w4])/4 + 
     (B1/4 + B2/4)*CT[w10, w9, w39, w5] - (B1*CT[w10, w9, w39, w6])/4 + 
     ((-5*B1)/4 - (3*B2)/2)*CT[w10, w9, w4, w1] + 
     ((5*B1)/4 + B2/4)*CT[w10, w9, w4, w2] - 3*B2*CT[w10, w9, w4, w20] + 
     B2*CT[w10, w9, w4, w25] + (3*B2*CT[w10, w9, w4, w3])/4 + 
     (B1/4 + B2/2)*CT[w10, w9, w4, w35] + (-1/4*B1 - B2/4)*
      CT[w10, w9, w4, w36] + B2*CT[w10, w9, w4, w39] + 
     (B2*CT[w10, w9, w4, w4])/4 + ((3*B1)/4 + (3*B2)/4)*CT[w10, w9, w4, w5] + 
     ((-3*B1)/4 + B2/2)*CT[w10, w9, w4, w6] + 
     (B1 + B2/2)*CT[w10, w9, w6, w1] + (-B1 - B2/2)*CT[w10, w9, w6, w2] - 
     (B2*CT[w10, w9, w6, w25])/2 + (B2*CT[w10, w9, w6, w3])/2 - 
     (B2*CT[w10, w9, w6, w35])/2 - (B2*CT[w10, w9, w6, w39])/2 + 
     (B2*CT[w10, w9, w6, w4])/2 + (3*B1 + (3*B2)/2)*CT[w10, w9, w9, w1] + 
     (-3*B1 - (3*B2)/2)*CT[w10, w9, w9, w2] - (3*B2*CT[w10, w9, w9, w25])/2 + 
     (3*B2*CT[w10, w9, w9, w3])/2 - (3*B2*CT[w10, w9, w9, w35])/2 - 
     (3*B2*CT[w10, w9, w9, w39])/2 + (3*B2*CT[w10, w9, w9, w4])/2 + 
     B1*CT[w14, w1, w1, w12] + (B1*CT[w14, w1, w1, w26])/2 + 
     B2*CT[w14, w1, w1, w3] - (B1*CT[w14, w1, w1, w36])/2 + 
     (B1*CT[w14, w1, w1, w37])/2 - (B1*CT[w14, w1, w1, w4])/2 + 
     ((-3*B1)/2 - B2)*CT[w14, w1, w1, w5] + (B1 + B2)*CT[w14, w1, w11, w16] - 
     (B1*CT[w14, w1, w11, w24])/2 + (B1*CT[w14, w1, w11, w26])/2 - 
     (B1*CT[w14, w1, w11, w35])/2 + (B1*CT[w14, w1, w11, w37])/2 - 
     (B1*CT[w14, w1, w11, w38])/2 + (-1/2*B1 - B2)*CT[w14, w1, w11, w4] - 
     (B1*CT[w14, w1, w11, w6])/2 + (3*B1*CT[w14, w1, w12, w1])/2 - 
     4*B1*CT[w14, w1, w12, w12] + B1*CT[w14, w1, w12, w13] + 
     (B1*CT[w14, w1, w12, w26])/2 + (-1/2*B1 - 2*B2)*CT[w14, w1, w12, w3] + 
     (B1*CT[w14, w1, w12, w35])/2 - (B1*CT[w14, w1, w12, w36])/2 + 
     (B1*CT[w14, w1, w12, w37])/2 - B1*CT[w14, w1, w12, w4] + 
     ((3*B1)/2 + 2*B2)*CT[w14, w1, w12, w5] + (B1*CT[w14, w1, w12, w6])/2 + 
     (-1/2*B1 - B2/2)*CT[w14, w1, w13, w1] + B1*CT[w14, w1, w13, w12] - 
     2*B1*CT[w14, w1, w13, w13] + (B1/2 + B2/2)*CT[w14, w1, w13, w24] + 
     (B1/2 - B2/2)*CT[w14, w1, w13, w3] + (B1/2 + B2/2)*
      CT[w14, w1, w13, w36] + (-1/2*B1 - B2/2)*CT[w14, w1, w13, w38] + 
     (B1/2 - B2/2)*CT[w14, w1, w13, w4] + (B1/2 + B2/2)*
      CT[w14, w1, w13, w5] - B1*CT[w14, w1, w13, w6] + 
     (B1*CT[w14, w1, w14, w1])/2 - B1*CT[w14, w1, w14, w13] + 
     (B1*CT[w14, w1, w14, w24])/2 - (B1*CT[w14, w1, w14, w26])/2 + 
     (B1*CT[w14, w1, w14, w3])/2 - (B1*CT[w14, w1, w14, w37])/2 + 
     (B1*CT[w14, w1, w14, w38])/2 + B1*CT[w14, w1, w18, w16] + 
     B1*CT[w14, w1, w18, w17] - B1*CT[w14, w1, w18, w3] - 
     B1*CT[w14, w1, w18, w6] - (B1*CT[w14, w1, w24, w1])/2 + 
     B1*CT[w14, w1, w24, w13] + (-B1 - B2)*CT[w14, w1, w24, w16] + 
     (B2*CT[w14, w1, w24, w2])/4 + (B2*CT[w14, w1, w24, w3])/4 - 
     (B2*CT[w14, w1, w24, w36])/4 + (3*B2*CT[w14, w1, w24, w4])/4 - 
     (B2*CT[w14, w1, w24, w5])/4 + (B1*CT[w14, w1, w24, w6])/2 - 
     (B1*CT[w14, w1, w26, w1])/4 + B1*CT[w14, w1, w26, w12] + 
     (B1/4 + B2/2)*CT[w14, w1, w26, w2] + (B2*CT[w14, w1, w26, w3])/2 - 
     (B1*CT[w14, w1, w26, w35])/4 + (B1*CT[w14, w1, w26, w36])/4 - 
     (B2*CT[w14, w1, w26, w4])/2 + (-1/4*B1 - B2/2)*CT[w14, w1, w26, w5] - 
     (3*B1*CT[w14, w1, w26, w6])/4 + B2*CT[w14, w1, w3, w1] + 
     B1*CT[w14, w1, w3, w12] + B1*CT[w14, w1, w3, w13] + 
     B2*CT[w14, w1, w3, w16] + (-1/2*B1 - B2/2)*CT[w14, w1, w3, w24] + 
     B2*CT[w14, w1, w3, w3] + (B1/2 + B2/2)*CT[w14, w1, w3, w35] + 
     (-1/2*B1 - B2/2)*CT[w14, w1, w3, w36] + (B1/2 + B2/2)*
      CT[w14, w1, w3, w38] + ((-3*B1)/2 - (3*B2)/2)*CT[w14, w1, w3, w5] + 
     (B1/2 - B2/2)*CT[w14, w1, w3, w6] + (B2*CT[w14, w1, w35, w2])/4 + 
     (B1/2 + B2/4)*CT[w14, w1, w35, w3] - (B1*CT[w14, w1, w35, w35])/2 - 
     (B2*CT[w14, w1, w35, w36])/4 + (-1/2*B1 - B2/4)*CT[w14, w1, w35, w4] - 
     (B2*CT[w14, w1, w35, w5])/4 - (B1*CT[w14, w1, w36, w1])/4 + 
     (B1/4 - B2/4)*CT[w14, w1, w36, w2] + (-1/2*B1 - B2/4)*
      CT[w14, w1, w36, w3] + (B1*CT[w14, w1, w36, w35])/4 + 
     (B1/4 + (3*B2)/4)*CT[w14, w1, w36, w36] + 
     (B1/2 + B2/4)*CT[w14, w1, w36, w4] + (-1/4*B1 + B2/4)*
      CT[w14, w1, w36, w5] + (B1*CT[w14, w1, w36, w6])/4 + 
     (B1*CT[w14, w1, w37, w1])/4 - (B1*CT[w14, w1, w37, w2])/4 + 
     (B1*CT[w14, w1, w37, w35])/4 + (-1/4*B1 - B2/2)*CT[w14, w1, w37, w36] + 
     (B1*CT[w14, w1, w37, w5])/4 - (B1*CT[w14, w1, w37, w6])/4 + 
     (B2*CT[w14, w1, w38, w2])/4 + (B1/2 + B2/4)*CT[w14, w1, w38, w3] - 
     (B1*CT[w14, w1, w38, w35])/2 - (B2*CT[w14, w1, w38, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w14, w1, w38, w4] - (B2*CT[w14, w1, w38, w5])/4 - 
     (B1*CT[w14, w1, w4, w1])/4 - B1*CT[w14, w1, w4, w12] + 
     (B1/4 + B2/2)*CT[w14, w1, w4, w2] - (B2*CT[w14, w1, w4, w3])/2 - 
     (B1*CT[w14, w1, w4, w35])/4 + (B1*CT[w14, w1, w4, w36])/4 - 
     (B2*CT[w14, w1, w4, w4])/2 + ((3*B1)/4 + B2/2)*CT[w14, w1, w4, w5] + 
     (B1*CT[w14, w1, w4, w6])/4 + ((-3*B1)/4 - B2/2)*CT[w14, w1, w5, w1] + 
     (-1/4*B1 - (3*B2)/4)*CT[w14, w1, w5, w2] + (-1/2*B1 - B2/4)*
      CT[w14, w1, w5, w3] + (-1/4*B1 - B2/2)*CT[w14, w1, w5, w35] + 
     (-1/4*B1 + B2/4)*CT[w14, w1, w5, w36] + (B1/2 + B2/4)*
      CT[w14, w1, w5, w4] + (B1/4 + (3*B2)/4)*CT[w14, w1, w5, w5] + 
     ((3*B1)/4 + B2/2)*CT[w14, w1, w5, w6] + (B1*CT[w14, w1, w6, w1])/2 - 
     B1*CT[w14, w1, w6, w13] - B1*CT[w14, w1, w6, w17] - 
     (B2*CT[w14, w1, w6, w2])/4 - (B1*CT[w14, w1, w6, w26])/2 + 
     (B1 - B2/4)*CT[w14, w1, w6, w3] + (B1/2 + B2/4)*CT[w14, w1, w6, w36] - 
     (B1*CT[w14, w1, w6, w37])/2 + (B1/2 + B2/4)*CT[w14, w1, w6, w4] + 
     (B1/2 + B2/4)*CT[w14, w1, w6, w5] + (B1*CT[w14, w1, w6, w6])/2 + 
     (B1*CT[w14, w1, w8, w1])/2 + (-1/2*B1 - B2)*CT[w14, w1, w8, w2] - 
     (B1*CT[w14, w1, w8, w26])/2 + (B1*CT[w14, w1, w8, w35])/2 - 
     (B1*CT[w14, w1, w8, w37])/2 + (B1/2 + B2)*CT[w14, w1, w8, w4] + 
     (B1*CT[w14, w1, w8, w6])/2 + (B1 + B2)*CT[w14, w11, w1, w16] - 
     (B1*CT[w14, w11, w1, w24])/2 + (B1*CT[w14, w11, w1, w26])/2 - 
     (B1*CT[w14, w11, w1, w35])/2 + (B1*CT[w14, w11, w1, w37])/2 - 
     (B1*CT[w14, w11, w1, w38])/2 + (-1/2*B1 - B2)*CT[w14, w11, w1, w4] - 
     (B1*CT[w14, w11, w1, w6])/2 + 2*B1*CT[w14, w11, w14, w1] - 
     2*B1*CT[w14, w11, w14, w12] - 2*B1*CT[w14, w11, w14, w13] + 
     2*B1*CT[w14, w11, w14, w3] + (B1 + B2)*CT[w14, w11, w16, w1] + 
     (3*B1 + 3*B2)*CT[w14, w11, w16, w16] - (B2*CT[w14, w11, w16, w2])/2 + 
     (-B1 - B2/2)*CT[w14, w11, w16, w24] - (B2*CT[w14, w11, w16, w3])/2 + 
     (B2*CT[w14, w11, w16, w35])/2 + (B2*CT[w14, w11, w16, w38])/2 + 
     (-B1 - (3*B2)/2)*CT[w14, w11, w16, w4] + 
     (-B1 - B2/2)*CT[w14, w11, w16, w6] - (5*B1*CT[w14, w11, w24, w1])/4 + 
     2*B1*CT[w14, w11, w24, w13] + (-1/4*B1 - B2/4)*CT[w14, w11, w24, w2] + 
     (-B1 - B2/4)*CT[w14, w11, w24, w3] + (B1*CT[w14, w11, w24, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w14, w11, w24, w36] + 
     (-B1 + B2/4)*CT[w14, w11, w24, w4] + (B1/4 + B2/4)*
      CT[w14, w11, w24, w5] + (5*B1*CT[w14, w11, w24, w6])/4 - 
     (3*B1*CT[w14, w11, w26, w1])/4 + 2*B1*CT[w14, w11, w26, w12] + 
     (B1/4 + B2/4)*CT[w14, w11, w26, w2] + (-B1 + B2/4)*
      CT[w14, w11, w26, w3] - (B1*CT[w14, w11, w26, w35])/4 + 
     (B1/4 + B2/4)*CT[w14, w11, w26, w36] + 
     (B1 - B2/4)*CT[w14, w11, w26, w4] + (-1/4*B1 - B2/4)*
      CT[w14, w11, w26, w5] - (5*B1*CT[w14, w11, w26, w6])/4 + 
     (-B1 - B2)*CT[w14, w11, w3, w16] + (B1*CT[w14, w11, w3, w24])/2 - 
     (B1*CT[w14, w11, w3, w26])/2 + (B1*CT[w14, w11, w3, w35])/2 - 
     (B1*CT[w14, w11, w3, w37])/2 + (B1*CT[w14, w11, w3, w38])/2 + 
     (B1/2 + B2)*CT[w14, w11, w3, w4] + (B1*CT[w14, w11, w3, w6])/2 - 
     (B1*CT[w14, w11, w35, w1])/4 + (B1/4 + B2/4)*CT[w14, w11, w35, w2] + 
     (B1/2 + B2/4)*CT[w14, w11, w35, w3] - (3*B1*CT[w14, w11, w35, w35])/4 + 
     (B1/4 + B2/4)*CT[w14, w11, w35, w36] + (-1/2*B1 - B2/4)*
      CT[w14, w11, w35, w4] + (-1/4*B1 - B2/4)*CT[w14, w11, w35, w5] + 
     (B1*CT[w14, w11, w35, w6])/4 + (B1*CT[w14, w11, w37, w1])/4 + 
     (-1/4*B1 - B2/4)*CT[w14, w11, w37, w2] + (-1/2*B1 - B2/4)*
      CT[w14, w11, w37, w3] + (3*B1*CT[w14, w11, w37, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w14, w11, w37, w36] + 
     (B1/2 + B2/4)*CT[w14, w11, w37, w4] + (B1/4 + B2/4)*
      CT[w14, w11, w37, w5] - (B1*CT[w14, w11, w37, w6])/4 - 
     (B1*CT[w14, w11, w38, w1])/4 + (B1/4 + B2/4)*CT[w14, w11, w38, w2] + 
     (B1/2 + B2/4)*CT[w14, w11, w38, w3] - (3*B1*CT[w14, w11, w38, w35])/4 + 
     (B1/4 + B2/4)*CT[w14, w11, w38, w36] + (-1/2*B1 - B2/4)*
      CT[w14, w11, w38, w4] + (-1/4*B1 - B2/4)*CT[w14, w11, w38, w5] + 
     (B1*CT[w14, w11, w38, w6])/4 + (B1/4 - B2)*CT[w14, w11, w4, w1] - 
     2*B1*CT[w14, w11, w4, w13] + (-2*B1 - 2*B2)*CT[w14, w11, w4, w16] + 
     (B1/4 + (3*B2)/4)*CT[w14, w11, w4, w2] + (B1/2 + B2/2)*
      CT[w14, w11, w4, w24] + (B1*CT[w14, w11, w4, w26])/2 + 
     (B1 + (3*B2)/4)*CT[w14, w11, w4, w3] + ((-3*B1)/4 - B2/2)*
      CT[w14, w11, w4, w35] + (B1/4 + B2/4)*CT[w14, w11, w4, w36] + 
     (B1*CT[w14, w11, w4, w37])/2 + (-1/2*B1 - B2/2)*CT[w14, w11, w4, w38] + 
     ((3*B1)/2 + B2/4)*CT[w14, w11, w4, w4] + (-1/4*B1 - B2/4)*
      CT[w14, w11, w4, w5] + ((-3*B1)/4 + B2/2)*CT[w14, w11, w4, w6] + 
     (B1*CT[w14, w11, w6, w1])/4 - 2*B1*CT[w14, w11, w6, w12] + 
     (-B1 - B2)*CT[w14, w11, w6, w16] + (B1/4 + (3*B2)/4)*
      CT[w14, w11, w6, w2] + (B1*CT[w14, w11, w6, w24])/2 + 
     (B1 - B2/4)*CT[w14, w11, w6, w3] + (B1*CT[w14, w11, w6, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w14, w11, w6, w36] + (B1*CT[w14, w11, w6, w38])/2 + 
     (-B1 + B2/4)*CT[w14, w11, w6, w4] + (B1/4 + B2/4)*CT[w14, w11, w6, w5] + 
     (5*B1*CT[w14, w11, w6, w6])/4 + (B1*CT[w14, w11, w8, w1])/2 + 
     (-1/2*B1 - B2)*CT[w14, w11, w8, w2] - (B1*CT[w14, w11, w8, w26])/2 + 
     (B1*CT[w14, w11, w8, w35])/2 - (B1*CT[w14, w11, w8, w37])/2 + 
     (B1/2 + B2)*CT[w14, w11, w8, w4] + (B1*CT[w14, w11, w8, w6])/2 + 
     (5*B1*CT[w14, w12, w1, w1])/4 - 4*B1*CT[w14, w12, w1, w12] + 
     (B1/4 + (3*B2)/4)*CT[w14, w12, w1, w2] + (B1*CT[w14, w12, w1, w26])/2 - 
     (5*B2*CT[w14, w12, w1, w3])/4 - (B1*CT[w14, w12, w1, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w14, w12, w1, w36] + (B1*CT[w14, w12, w1, w37])/2 + 
     (-1/2*B1 - (3*B2)/4)*CT[w14, w12, w1, w4] + ((5*B1)/4 + (5*B2)/4)*
      CT[w14, w12, w1, w5] + (3*B1*CT[w14, w12, w1, w6])/4 - 
     (9*B1*CT[w14, w12, w12, w1])/2 + 10*B1*CT[w14, w12, w12, w12] - 
     (3*B1*CT[w14, w12, w12, w26])/2 + (-1/2*B1 + 3*B2)*
      CT[w14, w12, w12, w3] - (3*B1*CT[w14, w12, w12, w35])/2 + 
     (3*B1*CT[w14, w12, w12, w36])/2 - (3*B1*CT[w14, w12, w12, w37])/2 + 
     2*B1*CT[w14, w12, w12, w4] + ((-3*B1)/2 - 3*B2)*CT[w14, w12, w12, w5] - 
     (5*B1*CT[w14, w12, w12, w6])/2 + B1*CT[w14, w12, w14, w1] - 
     B1*CT[w14, w12, w14, w12] - B1*CT[w14, w12, w14, w13] + 
     B1*CT[w14, w12, w14, w3] - B1*CT[w14, w12, w18, w16] - 
     B1*CT[w14, w12, w18, w17] + B1*CT[w14, w12, w18, w3] + 
     B1*CT[w14, w12, w18, w6] + (B1*CT[w14, w12, w26, w1])/4 - 
     B1*CT[w14, w12, w26, w12] + (-1/4*B1 - (3*B2)/4)*CT[w14, w12, w26, w2] + 
     (-1/2*B1 - (3*B2)/4)*CT[w14, w12, w26, w3] + 
     (3*B1*CT[w14, w12, w26, w35])/4 + (-1/4*B1 + B2/4)*
      CT[w14, w12, w26, w36] + (B1/2 + (3*B2)/4)*CT[w14, w12, w26, w4] + 
     (B1/4 + (3*B2)/4)*CT[w14, w12, w26, w5] + (3*B1*CT[w14, w12, w26, w6])/
      4 + (B1/4 - B2/2)*CT[w14, w12, w3, w1] - 2*B1*CT[w14, w12, w3, w12] + 
     B1*CT[w14, w12, w3, w13] + B1*CT[w14, w12, w3, w16] + 
     (-1/4*B1 - (3*B2)/4)*CT[w14, w12, w3, w2] + ((-3*B1)/2 - (5*B2)/4)*
      CT[w14, w12, w3, w3] + (-1/4*B1 - B2/2)*CT[w14, w12, w3, w35] + 
     (-1/4*B1 + B2/4)*CT[w14, w12, w3, w36] + (-1/2*B1 + B2/4)*
      CT[w14, w12, w3, w4] + ((5*B1)/4 + (7*B2)/4)*CT[w14, w12, w3, w5] + 
     ((3*B1)/4 + B2/2)*CT[w14, w12, w3, w6] - (B1*CT[w14, w12, w35, w1])/4 + 
     (B1/4 - B2/4)*CT[w14, w12, w35, w2] + (-1/2*B1 - B2/4)*
      CT[w14, w12, w35, w3] + (B1*CT[w14, w12, w35, w35])/4 + 
     (B1/4 + (3*B2)/4)*CT[w14, w12, w35, w36] + 
     (B1/2 + B2/4)*CT[w14, w12, w35, w4] + (-1/4*B1 + B2/4)*
      CT[w14, w12, w35, w5] + (B1*CT[w14, w12, w35, w6])/4 + 
     (B1*CT[w14, w12, w36, w1])/4 + (-1/4*B1 + B2/4)*CT[w14, w12, w36, w2] + 
     (B1/2 + B2/4)*CT[w14, w12, w36, w3] - (B1*CT[w14, w12, w36, w35])/4 + 
     (-1/4*B1 - (3*B2)/4)*CT[w14, w12, w36, w36] + 
     (-1/2*B1 - B2/4)*CT[w14, w12, w36, w4] + (B1/4 - B2/4)*
      CT[w14, w12, w36, w5] - (B1*CT[w14, w12, w36, w6])/4 - 
     (B1*CT[w14, w12, w37, w1])/4 + (B1/4 - B2/4)*CT[w14, w12, w37, w2] + 
     (-1/2*B1 - B2/4)*CT[w14, w12, w37, w3] + (B1*CT[w14, w12, w37, w35])/4 + 
     (B1/4 + (3*B2)/4)*CT[w14, w12, w37, w36] + 
     (B1/2 + B2/4)*CT[w14, w12, w37, w4] + (-1/4*B1 + B2/4)*
      CT[w14, w12, w37, w5] + (B1*CT[w14, w12, w37, w6])/4 + 
     2*B1*CT[w14, w12, w4, w12] + B2*CT[w14, w12, w4, w3] + 
     (-B1 - B2)*CT[w14, w12, w4, w5] - B1*CT[w14, w12, w4, w6] + 
     ((3*B1)/4 + B2/2)*CT[w14, w12, w5, w1] + (B1/4 + (3*B2)/4)*
      CT[w14, w12, w5, w2] + (B1/2 + B2/4)*CT[w14, w12, w5, w3] + 
     (B1/4 + B2/2)*CT[w14, w12, w5, w35] + (B1/4 - B2/4)*
      CT[w14, w12, w5, w36] + (-1/2*B1 - B2/4)*CT[w14, w12, w5, w4] + 
     (-1/4*B1 - (3*B2)/4)*CT[w14, w12, w5, w5] + ((-3*B1)/4 - B2/2)*
      CT[w14, w12, w5, w6] + (3*B1*CT[w14, w12, w6, w1])/4 - 
     3*B1*CT[w14, w12, w6, w12] + B1*CT[w14, w12, w6, w17] + 
     (B1/4 + (3*B2)/4)*CT[w14, w12, w6, w2] + B1*CT[w14, w12, w6, w26] + 
     (B1/2 - B2/4)*CT[w14, w12, w6, w3] + (B1*CT[w14, w12, w6, w35])/4 + 
     ((-3*B1)/4 - B2/4)*CT[w14, w12, w6, w36] + B1*CT[w14, w12, w6, w37] + 
     ((-3*B1)/2 - (3*B2)/4)*CT[w14, w12, w6, w4] + 
     (-1/4*B1 + B2/4)*CT[w14, w12, w6, w5] + (B1*CT[w14, w12, w6, w6])/4 + 
     ((-5*B1)/4 - B2)*CT[w14, w13, w1, w1] + B1*CT[w14, w13, w1, w12] - 
     2*B1*CT[w14, w13, w1, w13] + (-1/4*B1 - (3*B2)/4)*CT[w14, w13, w1, w2] + 
     (B1/2 + B2/2)*CT[w14, w13, w1, w24] - (3*B2*CT[w14, w13, w1, w3])/4 + 
     (-1/4*B1 - B2/2)*CT[w14, w13, w1, w35] + (B1/4 + (3*B2)/4)*
      CT[w14, w13, w1, w36] + (-1/2*B1 - B2/2)*CT[w14, w13, w1, w38] + 
     (B1 - B2/4)*CT[w14, w13, w1, w4] + ((3*B1)/4 + (5*B2)/4)*
      CT[w14, w13, w1, w5] + (-1/4*B1 + B2/2)*CT[w14, w13, w1, w6] + 
     (-2*B1 + (3*B2)/2)*CT[w14, w13, w13, w1] + 
     10*B1*CT[w14, w13, w13, w13] + (-3*B1 - (3*B2)/2)*
      CT[w14, w13, w13, w24] + (-3*B1 + (3*B2)/2)*CT[w14, w13, w13, w3] - 
     (3*B2*CT[w14, w13, w13, w36])/2 + (3*B2*CT[w14, w13, w13, w38])/2 + 
     (-B1 + (3*B2)/2)*CT[w14, w13, w13, w4] - (3*B2*CT[w14, w13, w13, w5])/
      2 + 2*B1*CT[w14, w13, w13, w6] + B1*CT[w14, w13, w14, w1] - 
     B1*CT[w14, w13, w14, w12] - B1*CT[w14, w13, w14, w13] + 
     B1*CT[w14, w13, w14, w3] - B1*CT[w14, w13, w18, w16] - 
     B1*CT[w14, w13, w18, w17] + B1*CT[w14, w13, w18, w3] + 
     B1*CT[w14, w13, w18, w6] + ((3*B1)/4 + B2/2)*CT[w14, w13, w24, w1] - 
     B1*CT[w14, w13, w24, w13] + (3*B1 + 3*B2)*CT[w14, w13, w24, w16] + 
     (-1/4*B1 - (3*B2)/4)*CT[w14, w13, w24, w2] + 
     (-B1 - (5*B2)/4)*CT[w14, w13, w24, w3] + (B1/4 + B2/2)*
      CT[w14, w13, w24, w35] + (-1/4*B1 + B2/4)*CT[w14, w13, w24, w36] + 
     (-B1 - (7*B2)/4)*CT[w14, w13, w24, w4] + (B1/4 + (3*B2)/4)*
      CT[w14, w13, w24, w5] + ((-3*B1)/4 - B2/2)*CT[w14, w13, w24, w6] + 
     (-1/4*B1 - (3*B2)/2)*CT[w14, w13, w3, w1] - 4*B1*CT[w14, w13, w3, w13] + 
     (-2*B1 - 3*B2)*CT[w14, w13, w3, w16] + (B1/4 + (3*B2)/4)*
      CT[w14, w13, w3, w2] + ((3*B1)/2 + B2)*CT[w14, w13, w3, w24] + 
     ((3*B1)/2 + B2/4)*CT[w14, w13, w3, w3] + (-1/4*B1 - B2/2)*
      CT[w14, w13, w3, w35] + ((3*B1)/4 + (3*B2)/4)*CT[w14, w13, w3, w36] + 
     (-1/2*B1 - B2)*CT[w14, w13, w3, w38] + ((3*B1)/2 + (3*B2)/4)*
      CT[w14, w13, w3, w4] + (B1/4 + B2/4)*CT[w14, w13, w3, w5] + 
     (-1/4*B1 + B2/2)*CT[w14, w13, w3, w6] + (B1*CT[w14, w13, w36, w1])/4 + 
     (-1/4*B1 + B2/4)*CT[w14, w13, w36, w2] + (B1/2 + B2/4)*
      CT[w14, w13, w36, w3] - (B1*CT[w14, w13, w36, w35])/4 + 
     (-1/4*B1 - (3*B2)/4)*CT[w14, w13, w36, w36] + 
     (-1/2*B1 - B2/4)*CT[w14, w13, w36, w4] + (B1/4 - B2/4)*
      CT[w14, w13, w36, w5] - (B1*CT[w14, w13, w36, w6])/4 - 
     (B1*CT[w14, w13, w38, w1])/4 + (B1/4 - B2/4)*CT[w14, w13, w38, w2] + 
     (-1/2*B1 - B2/4)*CT[w14, w13, w38, w3] + (B1*CT[w14, w13, w38, w35])/4 + 
     (B1/4 + (3*B2)/4)*CT[w14, w13, w38, w36] + 
     (B1/2 + B2/4)*CT[w14, w13, w38, w4] + (-1/4*B1 + B2/4)*
      CT[w14, w13, w38, w5] + (B1*CT[w14, w13, w38, w6])/4 + 
     ((3*B1)/4 - B2)*CT[w14, w13, w4, w1] - 3*B1*CT[w14, w13, w4, w13] + 
     (-3*B1 - 3*B2)*CT[w14, w13, w4, w16] + (B1/4 + (3*B2)/4)*
      CT[w14, w13, w4, w2] + ((3*B1)/2 + B2/2)*CT[w14, w13, w4, w24] + 
     ((3*B1)/2 + (3*B2)/4)*CT[w14, w13, w4, w3] + 
     (-1/4*B1 - B2/2)*CT[w14, w13, w4, w35] + (-1/4*B1 + B2/4)*
      CT[w14, w13, w4, w36] + (B1/2 - B2/2)*CT[w14, w13, w4, w38] + 
     ((3*B1)/2 + (5*B2)/4)*CT[w14, w13, w4, w4] + ((-3*B1)/4 - B2/4)*
      CT[w14, w13, w4, w5] + (-1/4*B1 + B2/2)*CT[w14, w13, w4, w6] + 
     ((3*B1)/4 + B2/2)*CT[w14, w13, w5, w1] + (B1/4 + (3*B2)/4)*
      CT[w14, w13, w5, w2] + (B1/2 + B2/4)*CT[w14, w13, w5, w3] + 
     (B1/4 + B2/2)*CT[w14, w13, w5, w35] + (B1/4 - B2/4)*
      CT[w14, w13, w5, w36] + (-1/2*B1 - B2/4)*CT[w14, w13, w5, w4] + 
     (-1/4*B1 - (3*B2)/4)*CT[w14, w13, w5, w5] + ((-3*B1)/4 - B2/2)*
      CT[w14, w13, w5, w6] + (-1/2*B1 + B2/2)*CT[w14, w13, w6, w1] + 
     2*B1*CT[w14, w13, w6, w13] + B1*CT[w14, w13, w6, w17] + 
     (-1/2*B1 - B2/2)*CT[w14, w13, w6, w24] + (-1/2*B1 + B2/2)*
      CT[w14, w13, w6, w3] + (-1/2*B1 - B2/2)*CT[w14, w13, w6, w36] + 
     (B1/2 + B2/2)*CT[w14, w13, w6, w38] + (-1/2*B1 + B2/2)*
      CT[w14, w13, w6, w4] + (-1/2*B1 - B2/2)*CT[w14, w13, w6, w5] + 
     (B1*CT[w14, w14, w1, w1])/4 + (B1/4 + B2/4)*CT[w14, w14, w1, w2] + 
     (B1*CT[w14, w14, w1, w24])/2 - (3*B2*CT[w14, w14, w1, w3])/4 + 
     (B1*CT[w14, w14, w1, w35])/4 + (-1/4*B1 + B2/4)*CT[w14, w14, w1, w36] + 
     (B1*CT[w14, w14, w1, w38])/2 + (-B1 - B2/4)*CT[w14, w14, w1, w4] + 
     (B1/4 + (3*B2)/4)*CT[w14, w14, w1, w5] - (3*B1*CT[w14, w14, w1, w6])/4 + 
     (B1*CT[w14, w14, w12, w1])/2 + B1*CT[w14, w14, w12, w12] - 
     2*B1*CT[w14, w14, w12, w13] - (B1*CT[w14, w14, w12, w26])/2 + 
     (B1/2 + B2)*CT[w14, w14, w12, w3] - (B1*CT[w14, w14, w12, w35])/2 + 
     (B1*CT[w14, w14, w12, w36])/2 - (B1*CT[w14, w14, w12, w37])/2 + 
     2*B1*CT[w14, w14, w12, w4] + (-1/2*B1 - B2)*CT[w14, w14, w12, w5] - 
     (B1*CT[w14, w14, w12, w6])/2 + (B2*CT[w14, w14, w13, w1])/2 - 
     2*B1*CT[w14, w14, w13, w12] + B1*CT[w14, w14, w13, w13] + 
     (-B1 - B2/2)*CT[w14, w14, w13, w24] + (B1 + B2/2)*
      CT[w14, w14, w13, w3] - (B2*CT[w14, w14, w13, w36])/2 + 
     (B2*CT[w14, w14, w13, w38])/2 + (B2*CT[w14, w14, w13, w4])/2 - 
     (B2*CT[w14, w14, w13, w5])/2 + 2*B1*CT[w14, w14, w13, w6] - 
     2*B1*CT[w14, w14, w14, w1] + 2*B1*CT[w14, w14, w14, w12] + 
     2*B1*CT[w14, w14, w14, w13] - 2*B1*CT[w14, w14, w14, w3] + 
     (5*B1*CT[w14, w14, w24, w1])/4 - 2*B1*CT[w14, w14, w24, w13] + 
     (B1/4 + B2/4)*CT[w14, w14, w24, w2] + (B1 + B2/4)*
      CT[w14, w14, w24, w3] - (B1*CT[w14, w14, w24, w35])/4 + 
     (B1/4 + B2/4)*CT[w14, w14, w24, w36] + 
     (B1 - B2/4)*CT[w14, w14, w24, w4] + (-1/4*B1 - B2/4)*
      CT[w14, w14, w24, w5] - (5*B1*CT[w14, w14, w24, w6])/4 + 
     (3*B1*CT[w14, w14, w26, w1])/4 - 2*B1*CT[w14, w14, w26, w12] + 
     (-1/4*B1 - B2/4)*CT[w14, w14, w26, w2] + 
     (B1 - B2/4)*CT[w14, w14, w26, w3] + (B1*CT[w14, w14, w26, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w14, w14, w26, w36] + 
     (-B1 + B2/4)*CT[w14, w14, w26, w4] + (B1/4 + B2/4)*
      CT[w14, w14, w26, w5] + (5*B1*CT[w14, w14, w26, w6])/4 + 
     (B1/4 - B2/2)*CT[w14, w14, w3, w1] + (-1/4*B1 - B2/4)*
      CT[w14, w14, w3, w2] + (B1/2 + B2/2)*CT[w14, w14, w3, w24] + 
     (B1*CT[w14, w14, w3, w26])/2 + (-1/2*B1 - (3*B2)/4)*
      CT[w14, w14, w3, w3] + (B1*CT[w14, w14, w3, w35])/4 + 
     (-1/4*B1 + B2/4)*CT[w14, w14, w3, w36] + (B1*CT[w14, w14, w3, w37])/2 + 
     (-1/2*B1 - B2/2)*CT[w14, w14, w3, w38] + 
     (-B1 - B2/4)*CT[w14, w14, w3, w4] + (B1/4 + (3*B2)/4)*
      CT[w14, w14, w3, w5] - (3*B1*CT[w14, w14, w3, w6])/4 - 
     (B1*CT[w14, w14, w37, w1])/4 + (B1/4 + B2/4)*CT[w14, w14, w37, w2] + 
     (B1/2 + B2/4)*CT[w14, w14, w37, w3] - (3*B1*CT[w14, w14, w37, w35])/4 + 
     (B1/4 + B2/4)*CT[w14, w14, w37, w36] + (-1/2*B1 - B2/4)*
      CT[w14, w14, w37, w4] + (-1/4*B1 - B2/4)*CT[w14, w14, w37, w5] + 
     (B1*CT[w14, w14, w37, w6])/4 + (B1*CT[w14, w14, w38, w1])/4 + 
     (-1/4*B1 - B2/4)*CT[w14, w14, w38, w2] + (-1/2*B1 - B2/4)*
      CT[w14, w14, w38, w3] + (3*B1*CT[w14, w14, w38, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w14, w14, w38, w36] + 
     (B1/2 + B2/4)*CT[w14, w14, w38, w4] + (B1/4 + B2/4)*
      CT[w14, w14, w38, w5] - (B1*CT[w14, w14, w38, w6])/4 - 
     (3*B1*CT[w14, w14, w4, w1])/2 + 2*B1*CT[w14, w14, w4, w12] + 
     B1*CT[w14, w14, w4, w13] + (B1*CT[w14, w14, w4, w24])/2 - 
     (B1*CT[w14, w14, w4, w26])/2 - (3*B1*CT[w14, w14, w4, w3])/2 - 
     (B1*CT[w14, w14, w4, w37])/2 + (B1*CT[w14, w14, w4, w38])/2 - 
     (3*B1*CT[w14, w14, w6, w1])/2 + B1*CT[w14, w14, w6, w12] + 
     2*B1*CT[w14, w14, w6, w13] - (B1*CT[w14, w14, w6, w24])/2 + 
     (B1*CT[w14, w14, w6, w26])/2 - (3*B1*CT[w14, w14, w6, w3])/2 + 
     (B1*CT[w14, w14, w6, w37])/2 - (B1*CT[w14, w14, w6, w38])/2 + 
     B1*CT[w14, w18, w1, w16] + B1*CT[w14, w18, w1, w17] - 
     B1*CT[w14, w18, w1, w3] - B1*CT[w14, w18, w1, w6] - 
     B1*CT[w14, w18, w12, w16] - B1*CT[w14, w18, w12, w17] + 
     B1*CT[w14, w18, w12, w3] + B1*CT[w14, w18, w12, w6] - 
     B1*CT[w14, w18, w13, w16] - B1*CT[w14, w18, w13, w17] + 
     B1*CT[w14, w18, w13, w3] + B1*CT[w14, w18, w13, w6] + 
     B1*CT[w14, w18, w16, w1] - B1*CT[w14, w18, w16, w12] - 
     B1*CT[w14, w18, w16, w13] + B1*CT[w14, w18, w16, w3] + 
     B1*CT[w14, w18, w17, w1] - B1*CT[w14, w18, w17, w12] - 
     B1*CT[w14, w18, w17, w13] + B1*CT[w14, w18, w17, w3] - 
     B1*CT[w14, w18, w3, w1] + B1*CT[w14, w18, w3, w12] + 
     B1*CT[w14, w18, w3, w13] + B1*CT[w14, w18, w3, w16] + 
     B1*CT[w14, w18, w3, w17] - 2*B1*CT[w14, w18, w3, w3] - 
     B1*CT[w14, w18, w3, w6] - B1*CT[w14, w18, w6, w1] + 
     B1*CT[w14, w18, w6, w12] + B1*CT[w14, w18, w6, w13] - 
     B1*CT[w14, w18, w6, w3] - (B1*CT[w14, w24, w1, w1])/2 + 
     B1*CT[w14, w24, w1, w13] + (-B1 - B2)*CT[w14, w24, w1, w16] + 
     (B2*CT[w14, w24, w1, w2])/4 + (B2*CT[w14, w24, w1, w3])/4 - 
     (B2*CT[w14, w24, w1, w36])/4 + (3*B2*CT[w14, w24, w1, w4])/4 - 
     (B2*CT[w14, w24, w1, w5])/4 + (B1*CT[w14, w24, w1, w6])/2 + 
     (B1 - B2/2)*CT[w14, w24, w13, w1] - 3*B1*CT[w14, w24, w13, w13] + 
     (B1 + B2/2)*CT[w14, w24, w13, w24] - (B2*CT[w14, w24, w13, w3])/2 + 
     (B2*CT[w14, w24, w13, w36])/2 - (B2*CT[w14, w24, w13, w38])/2 + 
     (B1 - B2/2)*CT[w14, w24, w13, w4] + (B2*CT[w14, w24, w13, w5])/2 - 
     B1*CT[w14, w24, w13, w6] + (-B1 - B2)*CT[w14, w24, w16, w1] + 
     (-3*B1 - 3*B2)*CT[w14, w24, w16, w16] + (B2*CT[w14, w24, w16, w2])/2 + 
     (B1 + B2/2)*CT[w14, w24, w16, w24] + (B2*CT[w14, w24, w16, w3])/2 - 
     (B2*CT[w14, w24, w16, w35])/2 - (B2*CT[w14, w24, w16, w38])/2 + 
     (B1 + (3*B2)/2)*CT[w14, w24, w16, w4] + 
     (B1 + B2/2)*CT[w14, w24, w16, w6] + (B2*CT[w14, w24, w3, w1])/2 + 
     B1*CT[w14, w24, w3, w13] + (B1 + B2)*CT[w14, w24, w3, w16] - 
     (B2*CT[w14, w24, w3, w2])/4 + (-B1 - B2/2)*CT[w14, w24, w3, w24] + 
     (B1/2 + B2/4)*CT[w14, w24, w3, w3] - (B1*CT[w14, w24, w3, w35])/2 - 
     (B2*CT[w14, w24, w3, w36])/4 + (B2*CT[w14, w24, w3, w38])/2 + 
     (-1/2*B1 - B2/4)*CT[w14, w24, w3, w4] - (B2*CT[w14, w24, w3, w5])/4 - 
     (B2*CT[w14, w24, w35, w2])/4 + (-1/2*B1 - B2/4)*CT[w14, w24, w35, w3] + 
     (B1*CT[w14, w24, w35, w35])/2 + (B2*CT[w14, w24, w35, w36])/4 + 
     (B1/2 + B2/4)*CT[w14, w24, w35, w4] + (B2*CT[w14, w24, w35, w5])/4 + 
     B2*CT[w14, w24, w4, w1] + 2*B1*CT[w14, w24, w4, w13] + 
     (2*B1 + 2*B2)*CT[w14, w24, w4, w16] - (B2*CT[w14, w24, w4, w2])/4 + 
     (-B1 - B2/2)*CT[w14, w24, w4, w24] + (-1/2*B1 - B2/4)*
      CT[w14, w24, w4, w3] + (B1/2 + B2/2)*CT[w14, w24, w4, w35] - 
     (B2*CT[w14, w24, w4, w36])/4 + (B2*CT[w14, w24, w4, w38])/2 + 
     ((-3*B1)/2 - (3*B2)/4)*CT[w14, w24, w4, w4] - (B2*CT[w14, w24, w4, w5])/
      4 - (B2*CT[w14, w24, w4, w6])/2 + (B1*CT[w14, w24, w6, w1])/2 - 
     B1*CT[w14, w24, w6, w13] + (B1 + B2)*CT[w14, w24, w6, w16] - 
     (B2*CT[w14, w24, w6, w2])/4 - (B2*CT[w14, w24, w6, w3])/4 + 
     (B2*CT[w14, w24, w6, w36])/4 - (3*B2*CT[w14, w24, w6, w4])/4 + 
     (B2*CT[w14, w24, w6, w5])/4 - (B1*CT[w14, w24, w6, w6])/2 + 
     (B1*CT[w14, w26, w1, w1])/4 + B1*CT[w14, w26, w1, w12] + 
     (-1/4*B1 - B2/2)*CT[w14, w26, w1, w2] - (B1*CT[w14, w26, w1, w26])/2 + 
     (B2*CT[w14, w26, w1, w3])/2 + (B1*CT[w14, w26, w1, w35])/4 + 
     (B1*CT[w14, w26, w1, w36])/4 - (B1*CT[w14, w26, w1, w37])/2 + 
     (B1/2 + B2/2)*CT[w14, w26, w1, w4] + (-1/4*B1 - B2/2)*
      CT[w14, w26, w1, w5] - (B1*CT[w14, w26, w1, w6])/4 + 
     (B1*CT[w14, w26, w12, w1])/2 - 3*B1*CT[w14, w26, w12, w12] + 
     (B1*CT[w14, w26, w12, w26])/2 + (B1/2 - B2)*CT[w14, w26, w12, w3] + 
     (B1*CT[w14, w26, w12, w35])/2 - (B1*CT[w14, w26, w12, w36])/2 + 
     (B1*CT[w14, w26, w12, w37])/2 - B1*CT[w14, w26, w12, w4] + 
     (B1/2 + B2)*CT[w14, w26, w12, w5] + (3*B1*CT[w14, w26, w12, w6])/2 - 
     (B1*CT[w14, w26, w3, w1])/4 + B1*CT[w14, w26, w3, w12] + 
     (B1/4 + B2/2)*CT[w14, w26, w3, w2] + (B2*CT[w14, w26, w3, w3])/2 - 
     (B1*CT[w14, w26, w3, w35])/4 + (B1*CT[w14, w26, w3, w36])/4 - 
     (B2*CT[w14, w26, w3, w4])/2 + (-1/4*B1 - B2/2)*CT[w14, w26, w3, w5] - 
     (3*B1*CT[w14, w26, w3, w6])/4 + (B1*CT[w14, w26, w35, w1])/4 - 
     (B1*CT[w14, w26, w35, w2])/4 + (B1*CT[w14, w26, w35, w35])/4 + 
     (-1/4*B1 - B2/2)*CT[w14, w26, w35, w36] + (B1*CT[w14, w26, w35, w5])/4 - 
     (B1*CT[w14, w26, w35, w6])/4 + (B1*CT[w14, w26, w4, w1])/4 - 
     B1*CT[w14, w26, w4, w12] + (-1/4*B1 - B2/2)*CT[w14, w26, w4, w2] - 
     (B2*CT[w14, w26, w4, w3])/2 + (B1*CT[w14, w26, w4, w35])/4 - 
     (B1*CT[w14, w26, w4, w36])/4 + (B2*CT[w14, w26, w4, w4])/2 + 
     (B1/4 + B2/2)*CT[w14, w26, w4, w5] + (3*B1*CT[w14, w26, w4, w6])/4 - 
     (B1*CT[w14, w26, w6, w1])/4 + 2*B1*CT[w14, w26, w6, w12] + 
     (-1/4*B1 - B2/2)*CT[w14, w26, w6, w2] - (B1*CT[w14, w26, w6, w26])/2 + 
     (-1/2*B1 + B2/2)*CT[w14, w26, w6, w3] - (B1*CT[w14, w26, w6, w35])/4 + 
     (B1*CT[w14, w26, w6, w36])/4 - (B1*CT[w14, w26, w6, w37])/2 + 
     (B1 + B2/2)*CT[w14, w26, w6, w4] + (-1/4*B1 - B2/2)*
      CT[w14, w26, w6, w5] - (3*B1*CT[w14, w26, w6, w6])/4 - 
     (B1*CT[w14, w26, w8, w1])/2 + (B1/2 + B2)*CT[w14, w26, w8, w2] + 
     (B1*CT[w14, w26, w8, w26])/2 - (B1*CT[w14, w26, w8, w35])/2 + 
     (B1*CT[w14, w26, w8, w37])/2 + (-1/2*B1 - B2)*CT[w14, w26, w8, w4] - 
     (B1*CT[w14, w26, w8, w6])/2 + B2*CT[w14, w3, w1, w1] + 
     B1*CT[w14, w3, w1, w12] + B1*CT[w14, w3, w1, w13] + 
     B2*CT[w14, w3, w1, w16] + (-1/2*B1 - B2/2)*CT[w14, w3, w1, w24] + 
     B2*CT[w14, w3, w1, w3] + (B1/2 + B2/2)*CT[w14, w3, w1, w35] + 
     (-1/2*B1 - B2/2)*CT[w14, w3, w1, w36] + (B1/2 + B2/2)*
      CT[w14, w3, w1, w38] + ((-3*B1)/2 - (3*B2)/2)*CT[w14, w3, w1, w5] + 
     (B1/2 - B2/2)*CT[w14, w3, w1, w6] + (-B1 - B2)*CT[w14, w3, w11, w16] + 
     (B1*CT[w14, w3, w11, w24])/2 - (B1*CT[w14, w3, w11, w26])/2 + 
     (B1*CT[w14, w3, w11, w35])/2 - (B1*CT[w14, w3, w11, w37])/2 + 
     (B1*CT[w14, w3, w11, w38])/2 + (B1/2 + B2)*CT[w14, w3, w11, w4] + 
     (B1*CT[w14, w3, w11, w6])/2 + B1*CT[w14, w3, w12, w1] - 
     2*B1*CT[w14, w3, w12, w12] + B1*CT[w14, w3, w12, w13] + 
     B1*CT[w14, w3, w12, w16] + (-B1 - B2)*CT[w14, w3, w12, w3] - 
     B1*CT[w14, w3, w12, w4] + (B1 + B2)*CT[w14, w3, w12, w5] + 
     (B1/2 - B2)*CT[w14, w3, w13, w1] + B1*CT[w14, w3, w13, w12] - 
     4*B1*CT[w14, w3, w13, w13] + B1*CT[w14, w3, w13, w16] + 
     ((3*B1)/2 + B2)*CT[w14, w3, w13, w24] + 
     (B1/2 - B2)*CT[w14, w3, w13, w3] + (B1/2 + B2)*CT[w14, w3, w13, w36] + 
     (-1/2*B1 - B2)*CT[w14, w3, w13, w38] + (-1/2*B1 - B2)*
      CT[w14, w3, w13, w4] + (B1/2 + B2)*CT[w14, w3, w13, w5] - 
     2*B1*CT[w14, w3, w13, w6] + (B1*CT[w14, w3, w14, w1])/2 - 
     B1*CT[w14, w3, w14, w12] - (B1*CT[w14, w3, w14, w24])/2 + 
     (B1*CT[w14, w3, w14, w26])/2 + (B1*CT[w14, w3, w14, w3])/2 + 
     (B1*CT[w14, w3, w14, w37])/2 - (B1*CT[w14, w3, w14, w38])/2 + 
     B2*CT[w14, w3, w16, w1] + B1*CT[w14, w3, w16, w12] + 
     B1*CT[w14, w3, w16, w13] + (3*B1 + 3*B2)*CT[w14, w3, w16, w16] - 
     (B2*CT[w14, w3, w16, w2])/2 + (-B1 - B2/2)*CT[w14, w3, w16, w24] + 
     (-B1 - B2/2)*CT[w14, w3, w16, w3] + (B2*CT[w14, w3, w16, w35])/2 + 
     (B2*CT[w14, w3, w16, w38])/2 + (-B1 - (3*B2)/2)*CT[w14, w3, w16, w4] + 
     (-B1 - B2/2)*CT[w14, w3, w16, w6] + B1*CT[w14, w3, w18, w16] + 
     B1*CT[w14, w3, w18, w17] - B1*CT[w14, w3, w18, w3] - 
     B1*CT[w14, w3, w18, w6] + (-B1 - B2/2)*CT[w14, w3, w24, w1] + 
     B1*CT[w14, w3, w24, w13] + (-2*B1 - 2*B2)*CT[w14, w3, w24, w16] + 
     (B2*CT[w14, w3, w24, w2])/4 + (B1/2 + (3*B2)/4)*CT[w14, w3, w24, w3] + 
     (-1/2*B1 - B2/2)*CT[w14, w3, w24, w35] - (B2*CT[w14, w3, w24, w36])/4 + 
     (B1/2 + (5*B2)/4)*CT[w14, w3, w24, w4] - (B2*CT[w14, w3, w24, w5])/4 + 
     (B1 + B2/2)*CT[w14, w3, w24, w6] - (B1*CT[w14, w3, w26, w1])/4 + 
     B1*CT[w14, w3, w26, w12] + (B1/4 + B2/2)*CT[w14, w3, w26, w2] + 
     (B2*CT[w14, w3, w26, w3])/2 - (B1*CT[w14, w3, w26, w35])/4 + 
     (B1*CT[w14, w3, w26, w36])/4 - (B2*CT[w14, w3, w26, w4])/2 + 
     (-1/4*B1 - B2/2)*CT[w14, w3, w26, w5] - (3*B1*CT[w14, w3, w26, w6])/4 + 
     B2*CT[w14, w3, w3, w1] + B1*CT[w14, w3, w3, w13] + 
     (-B1 + B2)*CT[w14, w3, w3, w16] - (B2*CT[w14, w3, w3, w24])/2 + 
     (B1 + B2/2)*CT[w14, w3, w3, w35] + (-B1 - B2/2)*CT[w14, w3, w3, w36] + 
     (B1 + B2/2)*CT[w14, w3, w3, w38] + (-B1 - B2/2)*CT[w14, w3, w3, w5] + 
     (B1 - B2/2)*CT[w14, w3, w3, w6] + (B2*CT[w14, w3, w35, w2])/4 + 
     (B1/2 + B2/4)*CT[w14, w3, w35, w3] - (B1*CT[w14, w3, w35, w35])/2 - 
     (B2*CT[w14, w3, w35, w36])/4 + (-1/2*B1 - B2/4)*CT[w14, w3, w35, w4] - 
     (B2*CT[w14, w3, w35, w5])/4 - (B1*CT[w14, w3, w36, w1])/4 + 
     (B1/4 - B2/4)*CT[w14, w3, w36, w2] + (-1/2*B1 - B2/4)*
      CT[w14, w3, w36, w3] + (B1*CT[w14, w3, w36, w35])/4 + 
     (B1/4 + (3*B2)/4)*CT[w14, w3, w36, w36] + 
     (B1/2 + B2/4)*CT[w14, w3, w36, w4] + (-1/4*B1 + B2/4)*
      CT[w14, w3, w36, w5] + (B1*CT[w14, w3, w36, w6])/4 + 
     (B1*CT[w14, w3, w37, w1])/4 - (B1*CT[w14, w3, w37, w2])/4 + 
     (B1*CT[w14, w3, w37, w35])/4 + (-1/4*B1 - B2/2)*CT[w14, w3, w37, w36] + 
     (B1*CT[w14, w3, w37, w5])/4 - (B1*CT[w14, w3, w37, w6])/4 + 
     (B2*CT[w14, w3, w38, w2])/4 + (B1/2 + B2/4)*CT[w14, w3, w38, w3] - 
     (B1*CT[w14, w3, w38, w35])/2 - (B2*CT[w14, w3, w38, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w14, w3, w38, w4] - (B2*CT[w14, w3, w38, w5])/4 + 
     (B1*CT[w14, w3, w4, w1])/4 - B1*CT[w14, w3, w4, w12] + 
     (B1 + B2)*CT[w14, w3, w4, w16] + (-1/4*B1 - B2/2)*CT[w14, w3, w4, w2] - 
     (B1*CT[w14, w3, w4, w24])/2 - (B2*CT[w14, w3, w4, w3])/2 - 
     (B1*CT[w14, w3, w4, w35])/4 + (B1*CT[w14, w3, w4, w36])/4 - 
     (B1*CT[w14, w3, w4, w38])/2 - (B2*CT[w14, w3, w4, w4])/2 + 
     ((3*B1)/4 + B2/2)*CT[w14, w3, w4, w5] + (B1*CT[w14, w3, w4, w6])/4 + 
     ((-3*B1)/4 - B2/2)*CT[w14, w3, w5, w1] + (-1/4*B1 - (3*B2)/4)*
      CT[w14, w3, w5, w2] + (-1/2*B1 - B2/4)*CT[w14, w3, w5, w3] + 
     (-1/4*B1 - B2/2)*CT[w14, w3, w5, w35] + (-1/4*B1 + B2/4)*
      CT[w14, w3, w5, w36] + (B1/2 + B2/4)*CT[w14, w3, w5, w4] + 
     (B1/4 + (3*B2)/4)*CT[w14, w3, w5, w5] + ((3*B1)/4 + B2/2)*
      CT[w14, w3, w5, w6] + (B1 - B2/2)*CT[w14, w3, w6, w1] - 
     B1*CT[w14, w3, w6, w12] - 2*B1*CT[w14, w3, w6, w13] + 
     (-B1 - B2)*CT[w14, w3, w6, w16] - B1*CT[w14, w3, w6, w17] + 
     (B2*CT[w14, w3, w6, w2])/4 + (B1/2 + B2/2)*CT[w14, w3, w6, w24] + 
     ((3*B1)/2 - B2/4)*CT[w14, w3, w6, w3] + (B1/2 + B2/4)*
      CT[w14, w3, w6, w36] + (-1/2*B1 - B2/2)*CT[w14, w3, w6, w38] + 
     (B1/2 + B2/4)*CT[w14, w3, w6, w4] + (B1/2 + B2/4)*CT[w14, w3, w6, w5] + 
     (B1*CT[w14, w3, w6, w6])/2 - (B1*CT[w14, w4, w1, w1])/4 - 
     B1*CT[w14, w4, w1, w12] + (B1/4 + B2/2)*CT[w14, w4, w1, w2] - 
     (B2*CT[w14, w4, w1, w3])/2 - (B1*CT[w14, w4, w1, w35])/4 + 
     (B1*CT[w14, w4, w1, w36])/4 - (B2*CT[w14, w4, w1, w4])/2 + 
     ((3*B1)/4 + B2/2)*CT[w14, w4, w1, w5] + (B1*CT[w14, w4, w1, w6])/4 + 
     (B1 + B2)*CT[w14, w4, w11, w16] - (B1*CT[w14, w4, w11, w24])/2 + 
     (B1*CT[w14, w4, w11, w26])/2 - (B1*CT[w14, w4, w11, w35])/2 + 
     (B1*CT[w14, w4, w11, w37])/2 - (B1*CT[w14, w4, w11, w38])/2 + 
     (-1/2*B1 - B2)*CT[w14, w4, w11, w4] - (B1*CT[w14, w4, w11, w6])/2 + 
     2*B1*CT[w14, w4, w12, w12] + B2*CT[w14, w4, w12, w3] + 
     (-B1 - B2)*CT[w14, w4, w12, w5] - B1*CT[w14, w4, w12, w6] + 
     (B1*CT[w14, w4, w13, w1])/2 - B1*CT[w14, w4, w13, w13] + 
     (B1*CT[w14, w4, w13, w24])/2 + (B1*CT[w14, w4, w13, w3])/2 - 
     (B1*CT[w14, w4, w13, w36])/2 + (B1*CT[w14, w4, w13, w38])/2 - 
     (B1*CT[w14, w4, w13, w4])/2 - (B1*CT[w14, w4, w13, w5])/2 - 
     (3*B1*CT[w14, w4, w14, w1])/2 + 2*B1*CT[w14, w4, w14, w12] + 
     B1*CT[w14, w4, w14, w13] + (B1*CT[w14, w4, w14, w24])/2 - 
     (B1*CT[w14, w4, w14, w26])/2 - (3*B1*CT[w14, w4, w14, w3])/2 - 
     (B1*CT[w14, w4, w14, w37])/2 + (B1*CT[w14, w4, w14, w38])/2 + 
     (B1*CT[w14, w4, w24, w1])/4 + (-B1 - B2)*CT[w14, w4, w24, w16] + 
     (B1/4 + B2/2)*CT[w14, w4, w24, w2] + (B1/2 + B2/2)*
      CT[w14, w4, w24, w3] + (B1*CT[w14, w4, w24, w35])/4 + 
     (B1*CT[w14, w4, w24, w36])/4 + (B1/2 + B2/2)*CT[w14, w4, w24, w4] + 
     (-1/4*B1 - B2/2)*CT[w14, w4, w24, w5] - (B1*CT[w14, w4, w24, w6])/4 + 
     (B1*CT[w14, w4, w26, w1])/4 - B1*CT[w14, w4, w26, w12] + 
     (-1/4*B1 - B2/2)*CT[w14, w4, w26, w2] - (B2*CT[w14, w4, w26, w3])/2 + 
     (B1*CT[w14, w4, w26, w35])/4 - (B1*CT[w14, w4, w26, w36])/4 + 
     (B2*CT[w14, w4, w26, w4])/2 + (B1/4 + B2/2)*CT[w14, w4, w26, w5] + 
     (3*B1*CT[w14, w4, w26, w6])/4 + (B1*CT[w14, w4, w3, w1])/4 - 
     B1*CT[w14, w4, w3, w12] + (B1 + B2)*CT[w14, w4, w3, w16] + 
     (-1/4*B1 - B2/2)*CT[w14, w4, w3, w2] - (B1*CT[w14, w4, w3, w24])/2 - 
     (B2*CT[w14, w4, w3, w3])/2 - (B1*CT[w14, w4, w3, w35])/4 + 
     (B1*CT[w14, w4, w3, w36])/4 - (B1*CT[w14, w4, w3, w38])/2 - 
     (B2*CT[w14, w4, w3, w4])/2 + ((3*B1)/4 + B2/2)*CT[w14, w4, w3, w5] + 
     (B1*CT[w14, w4, w3, w6])/4 - (B1*CT[w14, w4, w37, w1])/4 + 
     (B1*CT[w14, w4, w37, w2])/4 - (B1*CT[w14, w4, w37, w35])/4 + 
     (B1/4 + B2/2)*CT[w14, w4, w37, w36] - (B1*CT[w14, w4, w37, w5])/4 + 
     (B1*CT[w14, w4, w37, w6])/4 + (B1*CT[w14, w4, w38, w1])/4 - 
     (B1*CT[w14, w4, w38, w2])/4 + (B1*CT[w14, w4, w38, w35])/4 + 
     (-1/4*B1 - B2/2)*CT[w14, w4, w38, w36] + (B1*CT[w14, w4, w38, w5])/4 - 
     (B1*CT[w14, w4, w38, w6])/4 + (B1*CT[w14, w6, w1, w1])/2 - 
     B1*CT[w14, w6, w1, w13] - B1*CT[w14, w6, w1, w17] - 
     (B2*CT[w14, w6, w1, w2])/4 - (B1*CT[w14, w6, w1, w26])/2 + 
     (B1 - B2/4)*CT[w14, w6, w1, w3] + (B1/2 + B2/4)*CT[w14, w6, w1, w36] - 
     (B1*CT[w14, w6, w1, w37])/2 + (B1/2 + B2/4)*CT[w14, w6, w1, w4] + 
     (B1/2 + B2/4)*CT[w14, w6, w1, w5] + (B1*CT[w14, w6, w1, w6])/2 + 
     (-B1 - B2)*CT[w14, w6, w11, w16] + (B1*CT[w14, w6, w11, w24])/2 - 
     (B1*CT[w14, w6, w11, w26])/2 + (B1*CT[w14, w6, w11, w35])/2 - 
     (B1*CT[w14, w6, w11, w37])/2 + (B1*CT[w14, w6, w11, w38])/2 + 
     (B1/2 + B2)*CT[w14, w6, w11, w4] + (B1*CT[w14, w6, w11, w6])/2 + 
     (B1*CT[w14, w6, w12, w1])/2 - B1*CT[w14, w6, w12, w12] + 
     B1*CT[w14, w6, w12, w17] + (B1*CT[w14, w6, w12, w26])/2 - 
     (B1*CT[w14, w6, w12, w3])/2 + (B1*CT[w14, w6, w12, w35])/2 - 
     (B1*CT[w14, w6, w12, w36])/2 + (B1*CT[w14, w6, w12, w37])/2 - 
     (B1*CT[w14, w6, w12, w5])/2 - (B1*CT[w14, w6, w12, w6])/2 + 
     (-1/2*B1 + B2/2)*CT[w14, w6, w13, w1] + 2*B1*CT[w14, w6, w13, w13] + 
     B1*CT[w14, w6, w13, w17] + (-1/2*B1 - B2/2)*CT[w14, w6, w13, w24] + 
     (-1/2*B1 + B2/2)*CT[w14, w6, w13, w3] + (-1/2*B1 - B2/2)*
      CT[w14, w6, w13, w36] + (B1/2 + B2/2)*CT[w14, w6, w13, w38] + 
     (-1/2*B1 + B2/2)*CT[w14, w6, w13, w4] + (-1/2*B1 - B2/2)*
      CT[w14, w6, w13, w5] - (3*B1*CT[w14, w6, w14, w1])/2 + 
     B1*CT[w14, w6, w14, w12] + 2*B1*CT[w14, w6, w14, w13] - 
     (B1*CT[w14, w6, w14, w24])/2 + (B1*CT[w14, w6, w14, w26])/2 - 
     (3*B1*CT[w14, w6, w14, w3])/2 + (B1*CT[w14, w6, w14, w37])/2 - 
     (B1*CT[w14, w6, w14, w38])/2 - B1*CT[w14, w6, w17, w1] + 
     B1*CT[w14, w6, w17, w12] + B1*CT[w14, w6, w17, w13] - 
     B1*CT[w14, w6, w17, w3] + (B1*CT[w14, w6, w24, w1])/2 - 
     B1*CT[w14, w6, w24, w13] + (B1 + B2)*CT[w14, w6, w24, w16] - 
     (B2*CT[w14, w6, w24, w2])/4 - (B2*CT[w14, w6, w24, w3])/4 + 
     (B2*CT[w14, w6, w24, w36])/4 - (3*B2*CT[w14, w6, w24, w4])/4 + 
     (B2*CT[w14, w6, w24, w5])/4 - (B1*CT[w14, w6, w24, w6])/2 + 
     (B2*CT[w14, w6, w26, w2])/4 + (B1/2 + B2/4)*CT[w14, w6, w26, w3] - 
     (B1*CT[w14, w6, w26, w35])/2 - (B2*CT[w14, w6, w26, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w14, w6, w26, w4] - (B2*CT[w14, w6, w26, w5])/4 + 
     (B1 - B2/2)*CT[w14, w6, w3, w1] - B1*CT[w14, w6, w3, w12] - 
     2*B1*CT[w14, w6, w3, w13] + (-B1 - B2)*CT[w14, w6, w3, w16] - 
     B1*CT[w14, w6, w3, w17] + (B2*CT[w14, w6, w3, w2])/4 + 
     (B1/2 + B2/2)*CT[w14, w6, w3, w24] + ((3*B1)/2 - B2/4)*
      CT[w14, w6, w3, w3] + (B1/2 + B2/4)*CT[w14, w6, w3, w36] + 
     (-1/2*B1 - B2/2)*CT[w14, w6, w3, w38] + (B1/2 + B2/4)*
      CT[w14, w6, w3, w4] + (B1/2 + B2/4)*CT[w14, w6, w3, w5] + 
     (B1*CT[w14, w6, w3, w6])/2 + (B2*CT[w14, w6, w37, w2])/4 + 
     (B1/2 + B2/4)*CT[w14, w6, w37, w3] - (B1*CT[w14, w6, w37, w35])/2 - 
     (B2*CT[w14, w6, w37, w36])/4 + (-1/2*B1 - B2/4)*CT[w14, w6, w37, w4] - 
     (B2*CT[w14, w6, w37, w5])/4 - (B2*CT[w14, w6, w38, w2])/4 + 
     (-1/2*B1 - B2/4)*CT[w14, w6, w38, w3] + (B1*CT[w14, w6, w38, w35])/2 + 
     (B2*CT[w14, w6, w38, w36])/4 + (B1/2 + B2/4)*CT[w14, w6, w38, w4] + 
     (B2*CT[w14, w6, w38, w5])/4 + B1*CT[w18, w1, w12, w16] + 
     B1*CT[w18, w1, w12, w17] - B1*CT[w18, w1, w12, w3] - 
     B1*CT[w18, w1, w12, w6] + (B1/2 - B2/2)*CT[w18, w1, w15, w1] - 
     B1*CT[w18, w1, w15, w13] + B2*CT[w18, w1, w15, w21] + 
     (-1/2*B1 - B2/2)*CT[w18, w1, w15, w23] + (B1/2 + B2/2)*
      CT[w18, w1, w15, w24] + (-1/2*B1 - B2/2)*CT[w18, w1, w15, w38] + 
     (B1/2 - B2/2)*CT[w18, w1, w15, w4] + (B1/2 + B2/2)*
      CT[w18, w1, w15, w40] + B1*CT[w18, w1, w16, w12] + 
     (2*B1 + 2*B2)*CT[w18, w1, w16, w16] + (-1/2*B1 - B2)*
      CT[w18, w1, w16, w2] - (B1*CT[w18, w1, w16, w24])/2 - 
     (B1*CT[w18, w1, w16, w3])/2 - (B1*CT[w18, w1, w16, w35])/2 - 
     (B1*CT[w18, w1, w16, w38])/2 + (-1/2*B1 - B2)*CT[w18, w1, w16, w4] - 
     (B1*CT[w18, w1, w16, w6])/2 + (-1/2*B1 - B2/2)*CT[w18, w1, w17, w1] + 
     B1*CT[w18, w1, w17, w12] + (-B1 - B2)*CT[w18, w1, w17, w17] + 
     (-1/2*B1 - B2/2)*CT[w18, w1, w17, w2] + (B1/2 + B2/2)*
      CT[w18, w1, w17, w23] + (-1/2*B1 + B2/2)*CT[w18, w1, w17, w3] + 
     (B1/2 + B2/2)*CT[w18, w1, w17, w35] + (-1/2*B1 - B2/2)*
      CT[w18, w1, w17, w40] + (B1/2 + B2/2)*CT[w18, w1, w17, w6] + 
     (2*B1 + 2*B2)*CT[w18, w1, w18, w16] + (B1 + B2)*CT[w18, w1, w18, w17] + 
     (B1/2 + B2/2)*CT[w18, w1, w18, w23] + (-1/2*B1 - B2/2)*
      CT[w18, w1, w18, w24] + ((-3*B1)/2 - (3*B2)/2)*CT[w18, w1, w18, w3] + 
     (B1/2 + B2/2)*CT[w18, w1, w18, w35] + (B1/2 + B2/2)*
      CT[w18, w1, w18, w38] + (-1/2*B1 - B2/2)*CT[w18, w1, w18, w40] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w18, w1, w18, w6] + (B2*CT[w18, w1, w23, w1])/
      2 - (B2*CT[w18, w1, w23, w2])/4 - B2*CT[w18, w1, w23, w21] + 
     (B1/2 + B2/4)*CT[w18, w1, w23, w3] + (-1/2*B1 - B2/2)*
      CT[w18, w1, w23, w35] + (B2*CT[w18, w1, w23, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w18, w1, w23, w4] + (B2*CT[w18, w1, w23, w5])/4 + 
     (B2*CT[w18, w1, w23, w6])/2 - (B1*CT[w18, w1, w24, w1])/2 + 
     B1*CT[w18, w1, w24, w13] + (-B1 - B2)*CT[w18, w1, w24, w16] + 
     (B2*CT[w18, w1, w24, w2])/4 + (B2*CT[w18, w1, w24, w3])/4 - 
     (B2*CT[w18, w1, w24, w36])/4 + (3*B2*CT[w18, w1, w24, w4])/4 - 
     (B2*CT[w18, w1, w24, w5])/4 + (B1*CT[w18, w1, w24, w6])/2 + 
     (B1*CT[w18, w1, w3, w1])/2 - B1*CT[w18, w1, w3, w12] - 
     B1*CT[w18, w1, w3, w13] + (-2*B1 - B2)*CT[w18, w1, w3, w16] - 
     B1*CT[w18, w1, w3, w17] + (B1/2 + (3*B2)/4)*CT[w18, w1, w3, w2] + 
     (B1*CT[w18, w1, w3, w24])/2 + ((3*B1)/2 - B2/4)*CT[w18, w1, w3, w3] + 
     (B1*CT[w18, w1, w3, w35])/2 + (B2*CT[w18, w1, w3, w36])/4 + 
     (B1*CT[w18, w1, w3, w38])/2 + (B1/2 + B2/4)*CT[w18, w1, w3, w4] + 
     (B2*CT[w18, w1, w3, w5])/4 + B1*CT[w18, w1, w3, w6] + 
     (B2*CT[w18, w1, w35, w2])/4 + (B1/2 + B2/4)*CT[w18, w1, w35, w3] - 
     (B1*CT[w18, w1, w35, w35])/2 - (B2*CT[w18, w1, w35, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w18, w1, w35, w4] - (B2*CT[w18, w1, w35, w5])/4 + 
     (B2*CT[w18, w1, w38, w2])/4 + (B1/2 + B2/4)*CT[w18, w1, w38, w3] - 
     (B1*CT[w18, w1, w38, w35])/2 - (B2*CT[w18, w1, w38, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w18, w1, w38, w4] - (B2*CT[w18, w1, w38, w5])/4 - 
     (B2*CT[w18, w1, w40, w2])/4 + (-1/2*B1 - B2/4)*CT[w18, w1, w40, w3] + 
     (B1*CT[w18, w1, w40, w35])/2 + (B2*CT[w18, w1, w40, w36])/4 + 
     (B1/2 + B2/4)*CT[w18, w1, w40, w4] + (B2*CT[w18, w1, w40, w5])/4 + 
     (B1*CT[w18, w1, w6, w1])/2 - B1*CT[w18, w1, w6, w12] + 
     (-B1 - B2)*CT[w18, w1, w6, w16] + (B1/2 + (3*B2)/4)*
      CT[w18, w1, w6, w2] + B2*CT[w18, w1, w6, w21] + 
     (-1/2*B1 - B2/2)*CT[w18, w1, w6, w23] + 
     (B1 + B2/4)*CT[w18, w1, w6, w3] - (B2*CT[w18, w1, w6, w36])/4 + 
     (B1/2 + B2/4)*CT[w18, w1, w6, w4] + (B1/2 + B2/2)*CT[w18, w1, w6, w40] - 
     (B2*CT[w18, w1, w6, w5])/4 + (B1*CT[w18, w1, w6, w6])/2 + 
     B1*CT[w18, w14, w1, w16] + B1*CT[w18, w14, w1, w17] - 
     B1*CT[w18, w14, w1, w3] - B1*CT[w18, w14, w1, w6] - 
     B1*CT[w18, w14, w12, w16] - B1*CT[w18, w14, w12, w17] + 
     B1*CT[w18, w14, w12, w3] + B1*CT[w18, w14, w12, w6] - 
     B1*CT[w18, w14, w13, w16] - B1*CT[w18, w14, w13, w17] + 
     B1*CT[w18, w14, w13, w3] + B1*CT[w18, w14, w13, w6] + 
     B1*CT[w18, w14, w16, w1] - B1*CT[w18, w14, w16, w12] - 
     B1*CT[w18, w14, w16, w13] + B1*CT[w18, w14, w16, w3] + 
     B1*CT[w18, w14, w17, w1] - B1*CT[w18, w14, w17, w12] - 
     B1*CT[w18, w14, w17, w13] + B1*CT[w18, w14, w17, w3] - 
     B1*CT[w18, w14, w3, w1] + B1*CT[w18, w14, w3, w12] + 
     B1*CT[w18, w14, w3, w13] + B1*CT[w18, w14, w3, w16] + 
     B1*CT[w18, w14, w3, w17] - 2*B1*CT[w18, w14, w3, w3] - 
     B1*CT[w18, w14, w3, w6] - B1*CT[w18, w14, w6, w1] + 
     B1*CT[w18, w14, w6, w12] + B1*CT[w18, w14, w6, w13] - 
     B1*CT[w18, w14, w6, w3] + ((5*B1)/4 + (3*B2)/2)*CT[w18, w15, w1, w1] - 
     B1*CT[w18, w15, w1, w13] + (-2*B1 - 2*B2)*CT[w18, w15, w1, w17] + 
     (B1/4 - B2/4)*CT[w18, w15, w1, w2] - 2*B2*CT[w18, w15, w1, w21] + 
     (B2*CT[w18, w15, w1, w23])/2 + (B1/2 + B2/2)*CT[w18, w15, w1, w24] + 
     (B1 + B2/4)*CT[w18, w15, w1, w3] - (B1*CT[w18, w15, w1, w35])/4 + 
     (B1/4 + B2/4)*CT[w18, w15, w1, w36] + (-1/2*B1 - B2/2)*
      CT[w18, w15, w1, w38] + (-B1 - (3*B2)/4)*CT[w18, w15, w1, w4] + 
     (B2*CT[w18, w15, w1, w40])/2 + (B1/4 + B2/4)*CT[w18, w15, w1, w5] + 
     (B1/4 + B2)*CT[w18, w15, w1, w6] + (-B1 + B2/2)*CT[w18, w15, w13, w1] + 
     3*B1*CT[w18, w15, w13, w13] + (-B1 - B2/2)*CT[w18, w15, w13, w24] + 
     (B2*CT[w18, w15, w13, w3])/2 - (B2*CT[w18, w15, w13, w36])/2 + 
     (B2*CT[w18, w15, w13, w38])/2 + (-B1 + B2/2)*CT[w18, w15, w13, w4] - 
     (B2*CT[w18, w15, w13, w5])/2 + B1*CT[w18, w15, w13, w6] + 
     (-2*B1 - 2*B2)*CT[w18, w15, w18, w16] + (-2*B1 - 2*B2)*
      CT[w18, w15, w18, w17] + (2*B1 + 2*B2)*CT[w18, w15, w18, w3] + 
     (2*B1 + 2*B2)*CT[w18, w15, w18, w6] + (B1/2 - B2)*
      CT[w18, w15, w21, w1] + 3*B2*CT[w18, w15, w21, w21] + 
     (-1/2*B1 - B2)*CT[w18, w15, w21, w23] + B2*CT[w18, w15, w21, w3] + 
     (B1*CT[w18, w15, w21, w35])/2 - (B1*CT[w18, w15, w21, w36])/2 + 
     (B1/2 - B2)*CT[w18, w15, w21, w4] + (B1*CT[w18, w15, w21, w40])/2 - 
     (B1*CT[w18, w15, w21, w5])/2 + (B1*CT[w18, w15, w21, w6])/2 + 
     ((-5*B1)/4 - B2)*CT[w18, w15, w23, w1] + (2*B1 + 2*B2)*
      CT[w18, w15, w23, w17] + (-1/4*B1 + B2/4)*CT[w18, w15, w23, w2] + 
     (-B1 - (5*B2)/4)*CT[w18, w15, w23, w3] - (B1*CT[w18, w15, w23, w35])/4 + 
     (B1/4 - B2/4)*CT[w18, w15, w23, w36] + (B1 + (5*B2)/4)*
      CT[w18, w15, w23, w4] + (B1/4 - B2/4)*CT[w18, w15, w23, w5] + 
     ((-3*B1)/4 - B2)*CT[w18, w15, w23, w6] + ((5*B1)/4 + B2)*
      CT[w18, w15, w24, w1] + (2*B1 + 2*B2)*CT[w18, w15, w24, w16] + 
     (B1/4 - B2/4)*CT[w18, w15, w24, w2] + (-B1 - (3*B2)/4)*
      CT[w18, w15, w24, w3] + (B1*CT[w18, w15, w24, w35])/4 + 
     (-1/4*B1 + B2/4)*CT[w18, w15, w24, w36] + (-B1 - (5*B2)/4)*
      CT[w18, w15, w24, w4] + (-1/4*B1 + B2/4)*CT[w18, w15, w24, w5] + 
     ((-5*B1)/4 - B2)*CT[w18, w15, w24, w6] + (B1/2 - B2/2)*
      CT[w18, w15, w3, w1] - B1*CT[w18, w15, w3, w13] + 
     B2*CT[w18, w15, w3, w21] + (-1/2*B1 - B2/2)*CT[w18, w15, w3, w23] + 
     (B1/2 + B2/2)*CT[w18, w15, w3, w24] + (-1/2*B1 - B2/2)*
      CT[w18, w15, w3, w38] + (B1/2 - B2/2)*CT[w18, w15, w3, w4] + 
     (B1/2 + B2/2)*CT[w18, w15, w3, w40] + (-1/4*B1 - B2/2)*
      CT[w18, w15, w38, w1] + (B1/4 - B2/4)*CT[w18, w15, w38, w2] + 
     (-1/2*B1 - B2/4)*CT[w18, w15, w38, w3] + ((3*B1)/4 + B2/2)*
      CT[w18, w15, w38, w35] + (-1/4*B1 + B2/4)*CT[w18, w15, w38, w36] + 
     (B1/2 + B2/4)*CT[w18, w15, w38, w4] + (-1/4*B1 + B2/4)*
      CT[w18, w15, w38, w5] + (B1/4 + B2/2)*CT[w18, w15, w38, w6] + 
     ((-3*B1)/4 - B2)*CT[w18, w15, w4, w1] - 2*B1*CT[w18, w15, w4, w13] + 
     (-2*B1 - 2*B2)*CT[w18, w15, w4, w16] + (-1/4*B1 + B2/4)*
      CT[w18, w15, w4, w2] - B2*CT[w18, w15, w4, w21] + 
     (B1/2 + B2/2)*CT[w18, w15, w4, w23] + (B1*CT[w18, w15, w4, w24])/2 + 
     (B1 + B2/4)*CT[w18, w15, w4, w3] - (B1*CT[w18, w15, w4, w35])/4 + 
     (B1/4 + B2/4)*CT[w18, w15, w4, w36] + (B1*CT[w18, w15, w4, w38])/2 + 
     ((3*B1)/2 + (5*B2)/4)*CT[w18, w15, w4, w4] + 
     (-1/2*B1 - B2/2)*CT[w18, w15, w4, w40] + (B1/4 + B2/4)*
      CT[w18, w15, w4, w5] + (B1/4 + B2)*CT[w18, w15, w4, w6] + 
     (B1/4 + B2/2)*CT[w18, w15, w40, w1] + (-1/4*B1 + B2/4)*
      CT[w18, w15, w40, w2] + (B1/2 + B2/4)*CT[w18, w15, w40, w3] + 
     ((-3*B1)/4 - B2/2)*CT[w18, w15, w40, w35] + 
     (B1/4 - B2/4)*CT[w18, w15, w40, w36] + (-1/2*B1 - B2/4)*
      CT[w18, w15, w40, w4] + (B1/4 - B2/4)*CT[w18, w15, w40, w5] + 
     (-1/4*B1 - B2/2)*CT[w18, w15, w40, w6] + (-1/2*B1 + B2/2)*
      CT[w18, w15, w6, w1] + B1*CT[w18, w15, w6, w13] - 
     B2*CT[w18, w15, w6, w21] + (B1/2 + B2/2)*CT[w18, w15, w6, w23] + 
     (-1/2*B1 - B2/2)*CT[w18, w15, w6, w24] + (B1/2 + B2/2)*
      CT[w18, w15, w6, w38] + (-1/2*B1 + B2/2)*CT[w18, w15, w6, w4] + 
     (-1/2*B1 - B2/2)*CT[w18, w15, w6, w40] + B1*CT[w18, w16, w1, w12] + 
     (2*B1 + 2*B2)*CT[w18, w16, w1, w16] + (-1/2*B1 - B2)*
      CT[w18, w16, w1, w2] - (B1*CT[w18, w16, w1, w24])/2 - 
     (B1*CT[w18, w16, w1, w3])/2 - (B1*CT[w18, w16, w1, w35])/2 - 
     (B1*CT[w18, w16, w1, w38])/2 + (-1/2*B1 - B2)*CT[w18, w16, w1, w4] - 
     (B1*CT[w18, w16, w1, w6])/2 + B1*CT[w18, w16, w14, w1] - 
     B1*CT[w18, w16, w14, w12] - B1*CT[w18, w16, w14, w13] + 
     B1*CT[w18, w16, w14, w3] + (2*B1 + 2*B2)*CT[w18, w16, w16, w1] + 
     (10*B1 + 10*B2)*CT[w18, w16, w16, w16] - (3*B2*CT[w18, w16, w16, w2])/
      2 + (-3*B1 - (3*B2)/2)*CT[w18, w16, w16, w24] + 
     (-3*B1 - (9*B2)/2)*CT[w18, w16, w16, w3] + (3*B2*CT[w18, w16, w16, w35])/
      2 + (3*B2*CT[w18, w16, w16, w38])/2 + (-B1 - (5*B2)/2)*
      CT[w18, w16, w16, w4] + (-2*B1 - B2/2)*CT[w18, w16, w16, w6] + 
     (-B1 - B2)*CT[w18, w16, w18, w16] + (-B1 - B2)*CT[w18, w16, w18, w17] + 
     (B1 + B2)*CT[w18, w16, w18, w3] + (B1 + B2)*CT[w18, w16, w18, w6] + 
     ((-3*B1)/4 - B2/2)*CT[w18, w16, w2, w1] + (-1/4*B1 - B2/4)*
      CT[w18, w16, w2, w2] + (B1/2 + (3*B2)/4)*CT[w18, w16, w2, w3] + 
     (B1/4 - B2/2)*CT[w18, w16, w2, w35] + (B1/4 + B2/4)*
      CT[w18, w16, w2, w36] + (-1/2*B1 - (3*B2)/4)*CT[w18, w16, w2, w4] + 
     (B1/4 + B2/4)*CT[w18, w16, w2, w5] + ((3*B1)/4 + B2/2)*
      CT[w18, w16, w2, w6] - B2*CT[w18, w16, w22, w20] - 
     B2*CT[w18, w16, w22, w21] + B2*CT[w18, w16, w22, w4] + 
     B2*CT[w18, w16, w22, w6] + ((-3*B1)/4 + B2/2)*CT[w18, w16, w24, w1] + 
     3*B1*CT[w18, w16, w24, w13] + (-B1 - B2)*CT[w18, w16, w24, w16] + 
     (B1/4 + B2/4)*CT[w18, w16, w24, w2] + (-B1 + B2/4)*
      CT[w18, w16, w24, w3] + (B1/4 - B2/2)*CT[w18, w16, w24, w35] + 
     (-1/4*B1 - B2/4)*CT[w18, w16, w24, w36] + (-B1 + (3*B2)/4)*
      CT[w18, w16, w24, w4] + (-1/4*B1 - B2/4)*CT[w18, w16, w24, w5] + 
     ((3*B1)/4 - B2/2)*CT[w18, w16, w24, w6] + (-1/4*B1 - B2/2)*
      CT[w18, w16, w3, w1] - 2*B1*CT[w18, w16, w3, w13] + 
     (-4*B1 - 4*B2)*CT[w18, w16, w3, w16] + (B1/4 + (5*B2)/4)*
      CT[w18, w16, w3, w2] + ((3*B1)/2 + B2/2)*CT[w18, w16, w3, w24] + 
     ((3*B1)/2 + (5*B2)/4)*CT[w18, w16, w3, w3] + (B1*CT[w18, w16, w3, w35])/
      4 + (B1/4 + B2/4)*CT[w18, w16, w3, w36] + 
     (B1/2 - B2/2)*CT[w18, w16, w3, w38] + ((3*B1)/2 + (3*B2)/4)*
      CT[w18, w16, w3, w4] + (B1/4 + B2/4)*CT[w18, w16, w3, w5] - 
     (B1*CT[w18, w16, w3, w6])/4 + (-1/4*B1 - B2/2)*CT[w18, w16, w35, w1] + 
     (B1/4 + B2/4)*CT[w18, w16, w35, w2] + (B1/2 + B2/4)*
      CT[w18, w16, w35, w3] + (-1/4*B1 + B2/2)*CT[w18, w16, w35, w35] + 
     (-1/4*B1 - B2/4)*CT[w18, w16, w35, w36] + (-1/2*B1 - B2/4)*
      CT[w18, w16, w35, w4] + (-1/4*B1 - B2/4)*CT[w18, w16, w35, w5] + 
     (B1/4 + B2/2)*CT[w18, w16, w35, w6] + (-1/4*B1 - B2/2)*
      CT[w18, w16, w38, w1] + (B1/4 + B2/4)*CT[w18, w16, w38, w2] + 
     (B1/2 + B2/4)*CT[w18, w16, w38, w3] + (-1/4*B1 + B2/2)*
      CT[w18, w16, w38, w35] + (-1/4*B1 - B2/4)*CT[w18, w16, w38, w36] + 
     (-1/2*B1 - B2/4)*CT[w18, w16, w38, w4] + (-1/4*B1 - B2/4)*
      CT[w18, w16, w38, w5] + (B1/4 + B2/2)*CT[w18, w16, w38, w6] + 
     (-1/4*B1 - (3*B2)/2)*CT[w18, w16, w4, w1] - 3*B1*CT[w18, w16, w4, w13] + 
     (-3*B1 - 3*B2)*CT[w18, w16, w4, w16] + ((-3*B1)/4 - B2/4)*
      CT[w18, w16, w4, w2] + B2*CT[w18, w16, w4, w20] + 
     ((3*B1)/2 + B2)*CT[w18, w16, w4, w24] + ((3*B1)/2 + (3*B2)/4)*
      CT[w18, w16, w4, w3] + ((-3*B1)/4 - B2/2)*CT[w18, w16, w4, w35] + 
     (B1/4 + B2/4)*CT[w18, w16, w4, w36] + (-1/2*B1 - B2)*
      CT[w18, w16, w4, w38] + ((3*B1)/2 + B2/4)*CT[w18, w16, w4, w4] + 
     (B1/4 + B2/4)*CT[w18, w16, w4, w5] + ((3*B1)/4 + B2/2)*
      CT[w18, w16, w4, w6] + (-1/4*B1 - B2/2)*CT[w18, w16, w6, w1] + 
     (-2*B1 - 2*B2)*CT[w18, w16, w6, w16] + (B1 + B2)*CT[w18, w16, w6, w17] + 
     ((3*B1)/4 + (5*B2)/4)*CT[w18, w16, w6, w2] + B2*CT[w18, w16, w6, w21] + 
     (B1*CT[w18, w16, w6, w24])/2 + (B2*CT[w18, w16, w6, w3])/4 + 
     (B1/4 + B2/2)*CT[w18, w16, w6, w35] + (-1/4*B1 - B2/4)*
      CT[w18, w16, w6, w36] + (B1*CT[w18, w16, w6, w38])/2 + 
     (B1 + (3*B2)/4)*CT[w18, w16, w6, w4] + (-1/4*B1 - B2/4)*
      CT[w18, w16, w6, w5] + ((-5*B1)/4 - (3*B2)/2)*CT[w18, w16, w6, w6] + 
     (B1/4 + (3*B2)/2)*CT[w18, w17, w1, w1] + B1*CT[w18, w17, w1, w12] + 
     (-3*B1 - 3*B2)*CT[w18, w17, w1, w17] + (-1/4*B1 - (3*B2)/4)*
      CT[w18, w17, w1, w2] - 3*B2*CT[w18, w17, w1, w21] + 
     (B1 + (3*B2)/2)*CT[w18, w17, w1, w23] + (B1/2 + (3*B2)/4)*
      CT[w18, w17, w1, w3] + (B1/4 + B2/2)*CT[w18, w17, w1, w35] + 
     (B1/4 + B2/4)*CT[w18, w17, w1, w36] + ((-3*B1)/2 - B2/4)*
      CT[w18, w17, w1, w4] + (-B1 - B2/2)*CT[w18, w17, w1, w40] + 
     (B1/4 + B2/4)*CT[w18, w17, w1, w5] + ((3*B1)/4 + (3*B2)/2)*
      CT[w18, w17, w1, w6] + B1*CT[w18, w17, w14, w1] - 
     B1*CT[w18, w17, w14, w12] - B1*CT[w18, w17, w14, w13] + 
     B1*CT[w18, w17, w14, w3] + ((-5*B1)/2 - B2)*CT[w18, w17, w17, w1] + 
     (10*B1 + 10*B2)*CT[w18, w17, w17, w17] - (3*B1*CT[w18, w17, w17, w2])/
      2 + ((-3*B1)/2 - 3*B2)*CT[w18, w17, w17, w23] + 
     (-1/2*B1 - 2*B2)*CT[w18, w17, w17, w3] - (3*B1*CT[w18, w17, w17, w35])/
      2 + (2*B1 + 2*B2)*CT[w18, w17, w17, w4] + (3*B1*CT[w18, w17, w17, w40])/
      2 + ((-9*B1)/2 - 3*B2)*CT[w18, w17, w17, w6] + 
     (-B1 - B2)*CT[w18, w17, w18, w16] + (-B1 - B2)*CT[w18, w17, w18, w17] + 
     (B1 + B2)*CT[w18, w17, w18, w3] + (B1 + B2)*CT[w18, w17, w18, w6] + 
     ((-3*B1)/4 - B2/2)*CT[w18, w17, w2, w1] + (-1/4*B1 - B2/4)*
      CT[w18, w17, w2, w2] + (B1/2 + (3*B2)/4)*CT[w18, w17, w2, w3] + 
     (B1/4 - B2/2)*CT[w18, w17, w2, w35] + (B1/4 + B2/4)*
      CT[w18, w17, w2, w36] + (-1/2*B1 - (3*B2)/4)*CT[w18, w17, w2, w4] + 
     (B1/4 + B2/4)*CT[w18, w17, w2, w5] + ((3*B1)/4 + B2/2)*
      CT[w18, w17, w2, w6] - B2*CT[w18, w17, w22, w20] - 
     B2*CT[w18, w17, w22, w21] + B2*CT[w18, w17, w22, w4] + 
     B2*CT[w18, w17, w22, w6] + ((3*B1)/4 - B2)*CT[w18, w17, w23, w1] + 
     (-B1 - B2)*CT[w18, w17, w23, w17] + (B1/4 + B2/4)*
      CT[w18, w17, w23, w2] + 3*B2*CT[w18, w17, w23, w21] + 
     (-1/2*B1 + (3*B2)/4)*CT[w18, w17, w23, w3] + 
     (3*B1*CT[w18, w17, w23, w35])/4 + (-1/4*B1 - B2/4)*
      CT[w18, w17, w23, w36] + (B1/2 - (3*B2)/4)*CT[w18, w17, w23, w4] + 
     (-1/4*B1 - B2/4)*CT[w18, w17, w23, w5] + 
     (B1/4 - B2)*CT[w18, w17, w23, w6] + ((3*B1)/4 + B2)*
      CT[w18, w17, w3, w1] + B1*CT[w18, w17, w3, w13] + 
     (B1 + B2)*CT[w18, w17, w3, w16] + (-2*B1 - 2*B2)*CT[w18, w17, w3, w17] + 
     ((5*B1)/4 + (3*B2)/4)*CT[w18, w17, w3, w2] + (B2*CT[w18, w17, w3, w23])/
      2 + ((-3*B1)/2 - (5*B2)/4)*CT[w18, w17, w3, w3] - 
     (B1*CT[w18, w17, w3, w35])/4 + (-1/4*B1 - B2/4)*CT[w18, w17, w3, w36] + 
     (-1/2*B1 - B2/4)*CT[w18, w17, w3, w4] + (B2*CT[w18, w17, w3, w40])/2 + 
     (-1/4*B1 - B2/4)*CT[w18, w17, w3, w5] + (B1*CT[w18, w17, w3, w6])/4 + 
     (B1/4 + B2/2)*CT[w18, w17, w35, w1] + (-1/4*B1 - B2/4)*
      CT[w18, w17, w35, w2] + (-1/2*B1 - B2/4)*CT[w18, w17, w35, w3] + 
     (B1/4 - B2/2)*CT[w18, w17, w35, w35] + (B1/4 + B2/4)*
      CT[w18, w17, w35, w36] + (B1/2 + B2/4)*CT[w18, w17, w35, w4] + 
     (B1/4 + B2/4)*CT[w18, w17, w35, w5] + (-1/4*B1 - B2/2)*
      CT[w18, w17, w35, w6] + (-B1 - B2/2)*CT[w18, w17, w4, w1] + 
     (2*B1 + 2*B2)*CT[w18, w17, w4, w17] + (-B1 - B2/2)*
      CT[w18, w17, w4, w2] + B2*CT[w18, w17, w4, w20] - 
     (B2*CT[w18, w17, w4, w23])/2 - (B2*CT[w18, w17, w4, w3])/2 + 
     (B2*CT[w18, w17, w4, w35])/2 - (B2*CT[w18, w17, w4, w40])/2 - 
     (B2*CT[w18, w17, w4, w6])/2 + (-1/4*B1 - B2/2)*CT[w18, w17, w40, w1] + 
     (B1/4 + B2/4)*CT[w18, w17, w40, w2] + (B1/2 + B2/4)*
      CT[w18, w17, w40, w3] + (-1/4*B1 + B2/2)*CT[w18, w17, w40, w35] + 
     (-1/4*B1 - B2/4)*CT[w18, w17, w40, w36] + (-1/2*B1 - B2/4)*
      CT[w18, w17, w40, w4] + (-1/4*B1 - B2/4)*CT[w18, w17, w40, w5] + 
     (B1/4 + B2/2)*CT[w18, w17, w40, w6] + ((3*B1)/4 + (3*B2)/2)*
      CT[w18, w17, w6, w1] + (-4*B1 - 4*B2)*CT[w18, w17, w6, w17] + 
     ((5*B1)/4 + B2/4)*CT[w18, w17, w6, w2] - 2*B2*CT[w18, w17, w6, w21] + 
     (B1/2 + (3*B2)/2)*CT[w18, w17, w6, w23] - (B2*CT[w18, w17, w6, w3])/4 + 
     (-1/4*B1 - B2/2)*CT[w18, w17, w6, w35] + (B1/4 + B2/4)*
      CT[w18, w17, w6, w36] + (-1/2*B1 - B2/4)*CT[w18, w17, w6, w4] + 
     (-1/2*B1 + B2/2)*CT[w18, w17, w6, w40] + (B1/4 + B2/4)*
      CT[w18, w17, w6, w5] + ((5*B1)/4 + (3*B2)/2)*CT[w18, w17, w6, w6] + 
     (2*B1 + 2*B2)*CT[w18, w18, w1, w16] + (B1 + B2)*CT[w18, w18, w1, w17] + 
     (B1/2 + B2/2)*CT[w18, w18, w1, w23] + (-1/2*B1 - B2/2)*
      CT[w18, w18, w1, w24] + ((-3*B1)/2 - (3*B2)/2)*CT[w18, w18, w1, w3] + 
     (B1/2 + B2/2)*CT[w18, w18, w1, w35] + (B1/2 + B2/2)*
      CT[w18, w18, w1, w38] + (-1/2*B1 - B2/2)*CT[w18, w18, w1, w40] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w18, w18, w1, w6] + 
     (2*B1 + 2*B2)*CT[w18, w18, w16, w1] + (B1 + B2)*CT[w18, w18, w16, w16] + 
     (-2*B1 - 2*B2)*CT[w18, w18, w16, w17] - (B2*CT[w18, w18, w16, w2])/2 + 
     (-B1 - B2/2)*CT[w18, w18, w16, w24] + (B1 + B2/2)*
      CT[w18, w18, w16, w3] + (B2*CT[w18, w18, w16, w35])/2 + 
     (B2*CT[w18, w18, w16, w38])/2 - (B2*CT[w18, w18, w16, w4])/2 + 
     (B2*CT[w18, w18, w16, w6])/2 - (B1*CT[w18, w18, w17, w1])/2 + 
     (-2*B1 - 2*B2)*CT[w18, w18, w17, w16] + 
     (B1 + B2)*CT[w18, w18, w17, w17] - (B1*CT[w18, w18, w17, w2])/2 + 
     (-1/2*B1 - B2)*CT[w18, w18, w17, w23] + (B1*CT[w18, w18, w17, w3])/2 - 
     (B1*CT[w18, w18, w17, w35])/2 + (2*B1 + 2*B2)*CT[w18, w18, w17, w4] + 
     (B1*CT[w18, w18, w17, w40])/2 + (B1/2 + B2)*CT[w18, w18, w17, w6] + 
     (2*B1 + 2*B2)*CT[w18, w18, w18, w16] + (2*B1 + 2*B2)*
      CT[w18, w18, w18, w17] + (-2*B1 - 2*B2)*CT[w18, w18, w18, w3] + 
     (-2*B1 - 2*B2)*CT[w18, w18, w18, w6] + ((5*B1)/4 + B2)*
      CT[w18, w18, w23, w1] + (-2*B1 - 2*B2)*CT[w18, w18, w23, w17] + 
     (B1/4 - B2/4)*CT[w18, w18, w23, w2] + (B1 + (5*B2)/4)*
      CT[w18, w18, w23, w3] + (B1*CT[w18, w18, w23, w35])/4 + 
     (-1/4*B1 + B2/4)*CT[w18, w18, w23, w36] + (-B1 - (5*B2)/4)*
      CT[w18, w18, w23, w4] + (-1/4*B1 + B2/4)*CT[w18, w18, w23, w5] + 
     ((3*B1)/4 + B2)*CT[w18, w18, w23, w6] + ((-5*B1)/4 - B2)*
      CT[w18, w18, w24, w1] + (-2*B1 - 2*B2)*CT[w18, w18, w24, w16] + 
     (-1/4*B1 + B2/4)*CT[w18, w18, w24, w2] + (B1 + (3*B2)/4)*
      CT[w18, w18, w24, w3] - (B1*CT[w18, w18, w24, w35])/4 + 
     (B1/4 - B2/4)*CT[w18, w18, w24, w36] + (B1 + (5*B2)/4)*
      CT[w18, w18, w24, w4] + (B1/4 - B2/4)*CT[w18, w18, w24, w5] + 
     ((5*B1)/4 + B2)*CT[w18, w18, w24, w6] + ((-3*B1)/4 - B2)*
      CT[w18, w18, w3, w1] + (B1/4 + B2/4)*CT[w18, w18, w3, w2] + 
     (B1/2 + B2/2)*CT[w18, w18, w3, w23] + (B1*CT[w18, w18, w3, w24])/2 + 
     (-1/2*B1 + B2/4)*CT[w18, w18, w3, w3] + (3*B1*CT[w18, w18, w3, w35])/4 + 
     (-1/4*B1 + B2/4)*CT[w18, w18, w3, w36] + (B1*CT[w18, w18, w3, w38])/2 + 
     (-B1 - (3*B2)/4)*CT[w18, w18, w3, w4] + (-1/2*B1 - B2/2)*
      CT[w18, w18, w3, w40] + (-1/4*B1 + B2/4)*CT[w18, w18, w3, w5] + 
     (B1*CT[w18, w18, w3, w6])/4 + (B1/4 + B2/2)*CT[w18, w18, w35, w1] + 
     (-1/4*B1 + B2/4)*CT[w18, w18, w35, w2] + (B1/2 + B2/4)*
      CT[w18, w18, w35, w3] + ((-3*B1)/4 - B2/2)*CT[w18, w18, w35, w35] + 
     (B1/4 - B2/4)*CT[w18, w18, w35, w36] + (-1/2*B1 - B2/4)*
      CT[w18, w18, w35, w4] + (B1/4 - B2/4)*CT[w18, w18, w35, w5] + 
     (-1/4*B1 - B2/2)*CT[w18, w18, w35, w6] + (B1/4 + B2/2)*
      CT[w18, w18, w38, w1] + (-1/4*B1 + B2/4)*CT[w18, w18, w38, w2] + 
     (B1/2 + B2/4)*CT[w18, w18, w38, w3] + ((-3*B1)/4 - B2/2)*
      CT[w18, w18, w38, w35] + (B1/4 - B2/4)*CT[w18, w18, w38, w36] + 
     (-1/2*B1 - B2/4)*CT[w18, w18, w38, w4] + (B1/4 - B2/4)*
      CT[w18, w18, w38, w5] + (-1/4*B1 - B2/2)*CT[w18, w18, w38, w6] + 
     (B1 + B2)*CT[w18, w18, w4, w16] + (2*B1 + 2*B2)*CT[w18, w18, w4, w17] + 
     (-1/2*B1 - B2/2)*CT[w18, w18, w4, w23] + (B1/2 + B2/2)*
      CT[w18, w18, w4, w24] + ((-3*B1)/2 - (3*B2)/2)*CT[w18, w18, w4, w3] + 
     (-1/2*B1 - B2/2)*CT[w18, w18, w4, w35] + (-1/2*B1 - B2/2)*
      CT[w18, w18, w4, w38] + (B1/2 + B2/2)*CT[w18, w18, w4, w40] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w18, w18, w4, w6] + 
     (-1/4*B1 - B2/2)*CT[w18, w18, w40, w1] + (B1/4 - B2/4)*
      CT[w18, w18, w40, w2] + (-1/2*B1 - B2/4)*CT[w18, w18, w40, w3] + 
     ((3*B1)/4 + B2/2)*CT[w18, w18, w40, w35] + (-1/4*B1 + B2/4)*
      CT[w18, w18, w40, w36] + (B1/2 + B2/4)*CT[w18, w18, w40, w4] + 
     (-1/4*B1 + B2/4)*CT[w18, w18, w40, w5] + (B1/4 + B2/2)*
      CT[w18, w18, w40, w6] + ((-3*B1)/4 - B2)*CT[w18, w18, w6, w1] + 
     (B1/4 + B2/4)*CT[w18, w18, w6, w2] + (B2*CT[w18, w18, w6, w23])/2 + 
     (B1/2 + B2/2)*CT[w18, w18, w6, w24] + (B2*CT[w18, w18, w6, w3])/4 + 
     (-1/4*B1 - B2/2)*CT[w18, w18, w6, w35] + (B1/4 - B2/4)*
      CT[w18, w18, w6, w36] + (-1/2*B1 - B2/2)*CT[w18, w18, w6, w38] + 
     (-B1 - (3*B2)/4)*CT[w18, w18, w6, w4] + (B2*CT[w18, w18, w6, w40])/2 + 
     (B1/4 - B2/4)*CT[w18, w18, w6, w5] + (B1/4 - B2/2)*
      CT[w18, w18, w6, w6] - B2*CT[w18, w22, w16, w20] - 
     B2*CT[w18, w22, w16, w21] + B2*CT[w18, w22, w16, w4] + 
     B2*CT[w18, w22, w16, w6] - B2*CT[w18, w22, w17, w20] - 
     B2*CT[w18, w22, w17, w21] + B2*CT[w18, w22, w17, w4] + 
     B2*CT[w18, w22, w17, w6] - B2*CT[w18, w22, w20, w16] - 
     B2*CT[w18, w22, w20, w17] + B2*CT[w18, w22, w20, w3] + 
     B2*CT[w18, w22, w20, w6] - B2*CT[w18, w22, w21, w16] - 
     B2*CT[w18, w22, w21, w17] + B2*CT[w18, w22, w21, w3] + 
     B2*CT[w18, w22, w21, w6] + B2*CT[w18, w22, w3, w20] + 
     B2*CT[w18, w22, w3, w21] - B2*CT[w18, w22, w3, w4] - 
     B2*CT[w18, w22, w3, w6] + B2*CT[w18, w22, w4, w16] + 
     B2*CT[w18, w22, w4, w17] - B2*CT[w18, w22, w4, w3] - 
     B2*CT[w18, w22, w4, w6] + B2*CT[w18, w22, w6, w16] + 
     B2*CT[w18, w22, w6, w17] + B2*CT[w18, w22, w6, w20] + 
     B2*CT[w18, w22, w6, w21] - B2*CT[w18, w22, w6, w3] - 
     B2*CT[w18, w22, w6, w4] - 2*B2*CT[w18, w22, w6, w6] + 
     ((-3*B1)/4 - (3*B2)/2)*CT[w18, w23, w1, w1] + 
     (2*B1 + 2*B2)*CT[w18, w23, w1, w17] - (B1*CT[w18, w23, w1, w2])/4 + 
     2*B2*CT[w18, w23, w1, w21] + (-1/2*B1 - B2)*CT[w18, w23, w1, w23] - 
     (B1*CT[w18, w23, w1, w3])/2 + (-1/4*B1 - B2/2)*CT[w18, w23, w1, w35] - 
     (B1*CT[w18, w23, w1, w36])/4 + B1*CT[w18, w23, w1, w4] + 
     (B1*CT[w18, w23, w1, w40])/2 - (B1*CT[w18, w23, w1, w5])/4 + 
     (-1/4*B1 - B2/2)*CT[w18, w23, w1, w6] + ((3*B1)/2 + B2)*
      CT[w18, w23, w17, w1] + (-3*B1 - 3*B2)*CT[w18, w23, w17, w17] + 
     (B1*CT[w18, w23, w17, w2])/2 + (B1/2 + B2)*CT[w18, w23, w17, w23] + 
     (B1/2 + B2)*CT[w18, w23, w17, w3] + (B1*CT[w18, w23, w17, w35])/2 + 
     (-B1 - B2)*CT[w18, w23, w17, w4] - (B1*CT[w18, w23, w17, w40])/2 + 
     (B1*CT[w18, w23, w17, w6])/2 + (-1/2*B1 + B2)*CT[w18, w23, w21, w1] - 
     3*B2*CT[w18, w23, w21, w21] + (B1/2 + B2)*CT[w18, w23, w21, w23] - 
     B2*CT[w18, w23, w21, w3] - (B1*CT[w18, w23, w21, w35])/2 + 
     (B1*CT[w18, w23, w21, w36])/2 + (-1/2*B1 + B2)*CT[w18, w23, w21, w4] - 
     (B1*CT[w18, w23, w21, w40])/2 + (B1*CT[w18, w23, w21, w5])/2 - 
     (B1*CT[w18, w23, w21, w6])/2 - (3*B1*CT[w18, w23, w3, w1])/4 + 
     (B1 + B2)*CT[w18, w23, w3, w17] - (B1*CT[w18, w23, w3, w2])/4 - 
     B2*CT[w18, w23, w3, w21] - (B2*CT[w18, w23, w3, w3])/2 - 
     (B1*CT[w18, w23, w3, w35])/4 + (B1*CT[w18, w23, w3, w36])/4 + 
     (B2*CT[w18, w23, w3, w4])/2 + (B1*CT[w18, w23, w3, w5])/4 - 
     (B1*CT[w18, w23, w3, w6])/4 + (-1/4*B1 - B2/2)*CT[w18, w23, w35, w1] + 
     (B1*CT[w18, w23, w35, w2])/4 + (B1/4 + B2/2)*CT[w18, w23, w35, w35] - 
     (B1*CT[w18, w23, w35, w36])/4 - (B1*CT[w18, w23, w35, w5])/4 + 
     (B1/4 + B2/2)*CT[w18, w23, w35, w6] + (3*B1*CT[w18, w23, w4, w1])/4 + 
     (-B1 - B2)*CT[w18, w23, w4, w17] + (B1*CT[w18, w23, w4, w2])/4 + 
     B2*CT[w18, w23, w4, w21] + (B2*CT[w18, w23, w4, w3])/2 + 
     (B1*CT[w18, w23, w4, w35])/4 - (B1*CT[w18, w23, w4, w36])/4 - 
     (B2*CT[w18, w23, w4, w4])/2 - (B1*CT[w18, w23, w4, w5])/4 + 
     (B1*CT[w18, w23, w4, w6])/4 + (-1/4*B1 - B2/2)*CT[w18, w23, w6, w1] + 
     (B1 + B2)*CT[w18, w23, w6, w17] - (B1*CT[w18, w23, w6, w2])/4 + 
     B2*CT[w18, w23, w6, w21] + (-1/2*B1 - B2)*CT[w18, w23, w6, w23] + 
     (B1/4 + B2/2)*CT[w18, w23, w6, w35] - (B1*CT[w18, w23, w6, w36])/4 + 
     (B1*CT[w18, w23, w6, w4])/2 + (B1*CT[w18, w23, w6, w40])/2 - 
     (B1*CT[w18, w23, w6, w5])/4 + (B1/4 + B2/2)*CT[w18, w23, w6, w6] - 
     (B1*CT[w18, w24, w1, w1])/2 + B1*CT[w18, w24, w1, w13] + 
     (-B1 - B2)*CT[w18, w24, w1, w16] + (B2*CT[w18, w24, w1, w2])/4 + 
     (B2*CT[w18, w24, w1, w3])/4 - (B2*CT[w18, w24, w1, w36])/4 + 
     (3*B2*CT[w18, w24, w1, w4])/4 - (B2*CT[w18, w24, w1, w5])/4 + 
     (B1*CT[w18, w24, w1, w6])/2 + (B1 - B2/2)*CT[w18, w24, w13, w1] - 
     3*B1*CT[w18, w24, w13, w13] + (B1 + B2/2)*CT[w18, w24, w13, w24] - 
     (B2*CT[w18, w24, w13, w3])/2 + (B2*CT[w18, w24, w13, w36])/2 - 
     (B2*CT[w18, w24, w13, w38])/2 + (B1 - B2/2)*CT[w18, w24, w13, w4] + 
     (B2*CT[w18, w24, w13, w5])/2 - B1*CT[w18, w24, w13, w6] + 
     (-B1 - B2)*CT[w18, w24, w16, w1] + (-3*B1 - 3*B2)*
      CT[w18, w24, w16, w16] + (B2*CT[w18, w24, w16, w2])/2 + 
     (B1 + B2/2)*CT[w18, w24, w16, w24] + (B2*CT[w18, w24, w16, w3])/2 - 
     (B2*CT[w18, w24, w16, w35])/2 - (B2*CT[w18, w24, w16, w38])/2 + 
     (B1 + (3*B2)/2)*CT[w18, w24, w16, w4] + 
     (B1 + B2/2)*CT[w18, w24, w16, w6] + (B2*CT[w18, w24, w3, w1])/2 + 
     B1*CT[w18, w24, w3, w13] + (B1 + B2)*CT[w18, w24, w3, w16] - 
     (B2*CT[w18, w24, w3, w2])/4 + (-B1 - B2/2)*CT[w18, w24, w3, w24] + 
     (B1/2 + B2/4)*CT[w18, w24, w3, w3] - (B1*CT[w18, w24, w3, w35])/2 - 
     (B2*CT[w18, w24, w3, w36])/4 + (B2*CT[w18, w24, w3, w38])/2 + 
     (-1/2*B1 - B2/4)*CT[w18, w24, w3, w4] - (B2*CT[w18, w24, w3, w5])/4 - 
     (B2*CT[w18, w24, w35, w2])/4 + (-1/2*B1 - B2/4)*CT[w18, w24, w35, w3] + 
     (B1*CT[w18, w24, w35, w35])/2 + (B2*CT[w18, w24, w35, w36])/4 + 
     (B1/2 + B2/4)*CT[w18, w24, w35, w4] + (B2*CT[w18, w24, w35, w5])/4 + 
     B2*CT[w18, w24, w4, w1] + 2*B1*CT[w18, w24, w4, w13] + 
     (2*B1 + 2*B2)*CT[w18, w24, w4, w16] - (B2*CT[w18, w24, w4, w2])/4 + 
     (-B1 - B2/2)*CT[w18, w24, w4, w24] + (-1/2*B1 - B2/4)*
      CT[w18, w24, w4, w3] + (B1/2 + B2/2)*CT[w18, w24, w4, w35] - 
     (B2*CT[w18, w24, w4, w36])/4 + (B2*CT[w18, w24, w4, w38])/2 + 
     ((-3*B1)/2 - (3*B2)/4)*CT[w18, w24, w4, w4] - (B2*CT[w18, w24, w4, w5])/
      4 - (B2*CT[w18, w24, w4, w6])/2 + (B1*CT[w18, w24, w6, w1])/2 - 
     B1*CT[w18, w24, w6, w13] + (B1 + B2)*CT[w18, w24, w6, w16] - 
     (B2*CT[w18, w24, w6, w2])/4 - (B2*CT[w18, w24, w6, w3])/4 + 
     (B2*CT[w18, w24, w6, w36])/4 - (3*B2*CT[w18, w24, w6, w4])/4 + 
     (B2*CT[w18, w24, w6, w5])/4 - (B1*CT[w18, w24, w6, w6])/2 + 
     (B1*CT[w18, w3, w1, w1])/2 - B1*CT[w18, w3, w1, w12] - 
     B1*CT[w18, w3, w1, w13] + (-2*B1 - B2)*CT[w18, w3, w1, w16] - 
     B1*CT[w18, w3, w1, w17] + (B1/2 + (3*B2)/4)*CT[w18, w3, w1, w2] + 
     (B1*CT[w18, w3, w1, w24])/2 + ((3*B1)/2 - B2/4)*CT[w18, w3, w1, w3] + 
     (B1*CT[w18, w3, w1, w35])/2 + (B2*CT[w18, w3, w1, w36])/4 + 
     (B1*CT[w18, w3, w1, w38])/2 + (B1/2 + B2/4)*CT[w18, w3, w1, w4] + 
     (B2*CT[w18, w3, w1, w5])/4 + B1*CT[w18, w3, w1, w6] + 
     (-B1 + B2/2)*CT[w18, w3, w13, w1] + 3*B1*CT[w18, w3, w13, w13] + 
     B1*CT[w18, w3, w13, w16] + B1*CT[w18, w3, w13, w17] + 
     (-B1 - B2/2)*CT[w18, w3, w13, w24] + (-B1 + B2/2)*CT[w18, w3, w13, w3] - 
     (B2*CT[w18, w3, w13, w36])/2 + (B2*CT[w18, w3, w13, w38])/2 + 
     (-B1 + B2/2)*CT[w18, w3, w13, w4] - (B2*CT[w18, w3, w13, w5])/2 - 
     B1*CT[w18, w3, w14, w1] + B1*CT[w18, w3, w14, w12] + 
     B1*CT[w18, w3, w14, w13] - B1*CT[w18, w3, w14, w3] + 
     (B1/2 - B2/2)*CT[w18, w3, w15, w1] - B1*CT[w18, w3, w15, w13] + 
     B2*CT[w18, w3, w15, w21] + (-1/2*B1 - B2/2)*CT[w18, w3, w15, w23] + 
     (B1/2 + B2/2)*CT[w18, w3, w15, w24] + (-1/2*B1 - B2/2)*
      CT[w18, w3, w15, w38] + (B1/2 - B2/2)*CT[w18, w3, w15, w4] + 
     (B1/2 + B2/2)*CT[w18, w3, w15, w40] + (-2*B1 - B2)*
      CT[w18, w3, w16, w1] + B1*CT[w18, w3, w16, w13] + 
     (-4*B1 - 4*B2)*CT[w18, w3, w16, w16] + (B1 + B2)*CT[w18, w3, w16, w17] + 
     (B1/2 + (3*B2)/2)*CT[w18, w3, w16, w2] + ((3*B1)/2 + B2/2)*
      CT[w18, w3, w16, w24] + (B1/2 + (3*B2)/2)*CT[w18, w3, w16, w3] + 
     (B1/2 - B2/2)*CT[w18, w3, w16, w35] + (B1/2 - B2/2)*
      CT[w18, w3, w16, w38] + (-1/2*B1 + B2/2)*CT[w18, w3, w16, w4] + 
     (B1/2 - B2/2)*CT[w18, w3, w16, w6] + (B2*CT[w18, w3, w17, w1])/2 + 
     B1*CT[w18, w3, w17, w13] + (B1 + B2)*CT[w18, w3, w17, w16] + 
     (-2*B1 - 2*B2)*CT[w18, w3, w17, w17] + 
     (B1 + B2/2)*CT[w18, w3, w17, w2] + (B2*CT[w18, w3, w17, w23])/2 + 
     (-B1 - B2/2)*CT[w18, w3, w17, w3] - (B2*CT[w18, w3, w17, w35])/2 + 
     (-B1 - B2)*CT[w18, w3, w17, w4] + (B2*CT[w18, w3, w17, w40])/2 + 
     (B1 + B2/2)*CT[w18, w3, w17, w6] + (-B1 - B2)*CT[w18, w3, w18, w17] + 
     (B1/2 + B2/2)*CT[w18, w3, w18, w23] + (-1/2*B1 - B2/2)*
      CT[w18, w3, w18, w24] + (B1/2 + B2/2)*CT[w18, w3, w18, w3] + 
     (B1/2 + B2/2)*CT[w18, w3, w18, w35] + (B1/2 + B2/2)*
      CT[w18, w3, w18, w38] + (-1/2*B1 - B2/2)*CT[w18, w3, w18, w40] + 
     (B1/2 + B2/2)*CT[w18, w3, w18, w6] + ((3*B1)/4 + B2/2)*
      CT[w18, w3, w2, w1] + (B1/4 + B2/4)*CT[w18, w3, w2, w2] + 
     (-1/2*B1 - (3*B2)/4)*CT[w18, w3, w2, w3] + (-1/4*B1 + B2/2)*
      CT[w18, w3, w2, w35] + (-1/4*B1 - B2/4)*CT[w18, w3, w2, w36] + 
     (B1/2 + (3*B2)/4)*CT[w18, w3, w2, w4] + (-1/4*B1 - B2/4)*
      CT[w18, w3, w2, w5] + ((-3*B1)/4 - B2/2)*CT[w18, w3, w2, w6] + 
     B2*CT[w18, w3, w22, w20] + B2*CT[w18, w3, w22, w21] - 
     B2*CT[w18, w3, w22, w4] - B2*CT[w18, w3, w22, w6] - 
     (3*B1*CT[w18, w3, w23, w1])/4 + (B1 + B2)*CT[w18, w3, w23, w17] - 
     (B1*CT[w18, w3, w23, w2])/4 - B2*CT[w18, w3, w23, w21] - 
     (B2*CT[w18, w3, w23, w3])/2 - (B1*CT[w18, w3, w23, w35])/4 + 
     (B1*CT[w18, w3, w23, w36])/4 + (B2*CT[w18, w3, w23, w4])/2 + 
     (B1*CT[w18, w3, w23, w5])/4 - (B1*CT[w18, w3, w23, w6])/4 + 
     B1*CT[w18, w3, w24, w1] - 2*B1*CT[w18, w3, w24, w13] + 
     (B1 + B2)*CT[w18, w3, w24, w16] - (B2*CT[w18, w3, w24, w2])/4 + 
     (B1/2 - B2/4)*CT[w18, w3, w24, w3] - (B1*CT[w18, w3, w24, w35])/2 + 
     (B2*CT[w18, w3, w24, w36])/4 + (B1/2 - (3*B2)/4)*CT[w18, w3, w24, w4] + 
     (B2*CT[w18, w3, w24, w5])/4 - B1*CT[w18, w3, w24, w6] + 
     (B1 - B2/2)*CT[w18, w3, w3, w1] - B1*CT[w18, w3, w3, w13] + 
     (B1 + B2)*CT[w18, w3, w3, w16] + (-B1 - (3*B2)/2)*CT[w18, w3, w3, w2] + 
     (B2*CT[w18, w3, w3, w24])/2 + (-B1 - B2/2)*CT[w18, w3, w3, w38] - 
     (B2*CT[w18, w3, w38, w2])/4 + (-1/2*B1 - B2/4)*CT[w18, w3, w38, w3] + 
     (B1*CT[w18, w3, w38, w35])/2 + (B2*CT[w18, w3, w38, w36])/4 + 
     (B1/2 + B2/4)*CT[w18, w3, w38, w4] + (B2*CT[w18, w3, w38, w5])/4 + 
     (B1/4 + B2/2)*CT[w18, w3, w4, w1] + B1*CT[w18, w3, w4, w13] + 
     (-B1 - B2)*CT[w18, w3, w4, w17] + ((3*B1)/4 + B2/2)*
      CT[w18, w3, w4, w2] - B2*CT[w18, w3, w4, w20] + 
     (-1/2*B1 - B2/2)*CT[w18, w3, w4, w24] + (B2*CT[w18, w3, w4, w3])/2 + 
     (B1*CT[w18, w3, w4, w35])/4 - (B1*CT[w18, w3, w4, w36])/4 + 
     (B1/2 + B2/2)*CT[w18, w3, w4, w38] + (B2*CT[w18, w3, w4, w4])/2 - 
     (B1*CT[w18, w3, w4, w5])/4 + (B1/4 + B2)*CT[w18, w3, w4, w6] + 
     (B1/4 + B2/2)*CT[w18, w3, w40, w1] - (B1*CT[w18, w3, w40, w2])/4 + 
     (-1/4*B1 - B2/2)*CT[w18, w3, w40, w35] + (B1*CT[w18, w3, w40, w36])/4 + 
     (B1*CT[w18, w3, w40, w5])/4 + (-1/4*B1 - B2/2)*CT[w18, w3, w40, w6] + 
     (B1*CT[w18, w3, w6, w1])/2 + (B1 + B2)*CT[w18, w3, w6, w16] + 
     (B1 + B2)*CT[w18, w3, w6, w17] + ((-3*B1)/2 - (3*B2)/2)*
      CT[w18, w3, w6, w2] - (B2*CT[w18, w3, w6, w23])/2 - 
     (B1*CT[w18, w3, w6, w24])/2 - (B1*CT[w18, w3, w6, w38])/2 + 
     (B2*CT[w18, w3, w6, w4])/2 - (B2*CT[w18, w3, w6, w40])/2 + 
     (-1/2*B1 + B2/2)*CT[w18, w4, w15, w1] + B1*CT[w18, w4, w15, w13] - 
     B2*CT[w18, w4, w15, w21] + (B1/2 + B2/2)*CT[w18, w4, w15, w23] + 
     (-1/2*B1 - B2/2)*CT[w18, w4, w15, w24] + (B1/2 + B2/2)*
      CT[w18, w4, w15, w38] + (-1/2*B1 + B2/2)*CT[w18, w4, w15, w4] + 
     (-1/2*B1 - B2/2)*CT[w18, w4, w15, w40] + 
     (-B1 - B2)*CT[w18, w4, w16, w16] + (-1/2*B1 - B2/2)*
      CT[w18, w4, w16, w2] + B2*CT[w18, w4, w16, w20] + 
     (B1/2 + B2/2)*CT[w18, w4, w16, w24] + (B1/2 + B2/2)*
      CT[w18, w4, w16, w3] + (-1/2*B1 - B2/2)*CT[w18, w4, w16, w35] + 
     (-1/2*B1 - B2/2)*CT[w18, w4, w16, w38] + (-1/2*B1 - B2/2)*
      CT[w18, w4, w16, w4] + (B1/2 - B2/2)*CT[w18, w4, w16, w6] + 
     (-B1 - B2/2)*CT[w18, w4, w17, w1] + (2*B1 + 2*B2)*
      CT[w18, w4, w17, w17] + (-B1 - B2/2)*CT[w18, w4, w17, w2] + 
     B2*CT[w18, w4, w17, w20] - (B2*CT[w18, w4, w17, w23])/2 - 
     (B2*CT[w18, w4, w17, w3])/2 + (B2*CT[w18, w4, w17, w35])/2 - 
     (B2*CT[w18, w4, w17, w40])/2 - (B2*CT[w18, w4, w17, w6])/2 + 
     (B1 + B2)*CT[w18, w4, w18, w16] + (2*B1 + 2*B2)*CT[w18, w4, w18, w17] + 
     (-1/2*B1 - B2/2)*CT[w18, w4, w18, w23] + (B1/2 + B2/2)*
      CT[w18, w4, w18, w24] + ((-3*B1)/2 - (3*B2)/2)*CT[w18, w4, w18, w3] + 
     (-1/2*B1 - B2/2)*CT[w18, w4, w18, w35] + (-1/2*B1 - B2/2)*
      CT[w18, w4, w18, w38] + (B1/2 + B2/2)*CT[w18, w4, w18, w40] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w18, w4, w18, w6] + B2*CT[w18, w4, w20, w16] + 
     B2*CT[w18, w4, w20, w17] - B2*CT[w18, w4, w20, w3] - 
     B2*CT[w18, w4, w20, w6] + (3*B1*CT[w18, w4, w23, w1])/4 + 
     (-B1 - B2)*CT[w18, w4, w23, w17] + (B1*CT[w18, w4, w23, w2])/4 + 
     B2*CT[w18, w4, w23, w21] + (B2*CT[w18, w4, w23, w3])/2 + 
     (B1*CT[w18, w4, w23, w35])/4 - (B1*CT[w18, w4, w23, w36])/4 - 
     (B2*CT[w18, w4, w23, w4])/2 - (B1*CT[w18, w4, w23, w5])/4 + 
     (B1*CT[w18, w4, w23, w6])/4 + (-1/4*B1 - B2/2)*CT[w18, w4, w24, w1] - 
     B1*CT[w18, w4, w24, w13] - (B1*CT[w18, w4, w24, w2])/4 + 
     (B1*CT[w18, w4, w24, w3])/2 + (B1/4 + B2/2)*CT[w18, w4, w24, w35] + 
     (B1*CT[w18, w4, w24, w36])/4 + (B1*CT[w18, w4, w24, w4])/2 + 
     (B1*CT[w18, w4, w24, w5])/4 + (B1/4 + B2/2)*CT[w18, w4, w24, w6] + 
     (B1/4 + B2/2)*CT[w18, w4, w3, w1] + B1*CT[w18, w4, w3, w13] + 
     (-B1 - B2)*CT[w18, w4, w3, w17] + ((3*B1)/4 + B2/2)*
      CT[w18, w4, w3, w2] - B2*CT[w18, w4, w3, w20] + 
     (-1/2*B1 - B2/2)*CT[w18, w4, w3, w24] + (B2*CT[w18, w4, w3, w3])/2 + 
     (B1*CT[w18, w4, w3, w35])/4 - (B1*CT[w18, w4, w3, w36])/4 + 
     (B1/2 + B2/2)*CT[w18, w4, w3, w38] + (B2*CT[w18, w4, w3, w4])/2 - 
     (B1*CT[w18, w4, w3, w5])/4 + (B1/4 + B2)*CT[w18, w4, w3, w6] + 
     (B1/4 + B2/2)*CT[w18, w4, w35, w1] - (B1*CT[w18, w4, w35, w2])/4 + 
     (-1/4*B1 - B2/2)*CT[w18, w4, w35, w35] + (B1*CT[w18, w4, w35, w36])/4 + 
     (B1*CT[w18, w4, w35, w5])/4 + (-1/4*B1 - B2/2)*CT[w18, w4, w35, w6] + 
     (B1/4 + B2/2)*CT[w18, w4, w38, w1] - (B1*CT[w18, w4, w38, w2])/4 + 
     (-1/4*B1 - B2/2)*CT[w18, w4, w38, w35] + (B1*CT[w18, w4, w38, w36])/4 + 
     (B1*CT[w18, w4, w38, w5])/4 + (-1/4*B1 - B2/2)*CT[w18, w4, w38, w6] + 
     (-1/4*B1 - B2/2)*CT[w18, w4, w40, w1] + (B1*CT[w18, w4, w40, w2])/4 + 
     (B1/4 + B2/2)*CT[w18, w4, w40, w35] - (B1*CT[w18, w4, w40, w36])/4 - 
     (B1*CT[w18, w4, w40, w5])/4 + (B1/4 + B2/2)*CT[w18, w4, w40, w6] + 
     (B1/4 + B2/2)*CT[w18, w4, w6, w1] - B2*CT[w18, w4, w6, w16] + 
     (-B1 - 2*B2)*CT[w18, w4, w6, w17] + ((3*B1)/4 + B2/2)*
      CT[w18, w4, w6, w2] - B2*CT[w18, w4, w6, w20] - 
     B2*CT[w18, w4, w6, w21] + (B2*CT[w18, w4, w6, w23])/2 + 
     B2*CT[w18, w4, w6, w3] + (-1/4*B1 - B2/2)*CT[w18, w4, w6, w35] + 
     (B1*CT[w18, w4, w6, w36])/4 + (B2*CT[w18, w4, w6, w4])/2 + 
     (B2*CT[w18, w4, w6, w40])/2 + (B1*CT[w18, w4, w6, w5])/4 + 
     (-1/4*B1 + (3*B2)/2)*CT[w18, w4, w6, w6] + (B1*CT[w18, w6, w1, w1])/2 - 
     B1*CT[w18, w6, w1, w12] + (-B1 - B2)*CT[w18, w6, w1, w16] + 
     (B1/2 + (3*B2)/4)*CT[w18, w6, w1, w2] + B2*CT[w18, w6, w1, w21] + 
     (-1/2*B1 - B2/2)*CT[w18, w6, w1, w23] + 
     (B1 + B2/4)*CT[w18, w6, w1, w3] - (B2*CT[w18, w6, w1, w36])/4 + 
     (B1/2 + B2/4)*CT[w18, w6, w1, w4] + (B1/2 + B2/2)*CT[w18, w6, w1, w40] - 
     (B2*CT[w18, w6, w1, w5])/4 + (B1*CT[w18, w6, w1, w6])/2 - 
     B1*CT[w18, w6, w14, w1] + B1*CT[w18, w6, w14, w12] + 
     B1*CT[w18, w6, w14, w13] - B1*CT[w18, w6, w14, w3] + 
     (-1/2*B1 + B2/2)*CT[w18, w6, w15, w1] + B1*CT[w18, w6, w15, w13] - 
     B2*CT[w18, w6, w15, w21] + (B1/2 + B2/2)*CT[w18, w6, w15, w23] + 
     (-1/2*B1 - B2/2)*CT[w18, w6, w15, w24] + (B1/2 + B2/2)*
      CT[w18, w6, w15, w38] + (-1/2*B1 + B2/2)*CT[w18, w6, w15, w4] + 
     (-1/2*B1 - B2/2)*CT[w18, w6, w15, w40] + 
     (-B1 - B2)*CT[w18, w6, w16, w1] + (-2*B1 - 2*B2)*CT[w18, w6, w16, w16] + 
     (B1 + B2)*CT[w18, w6, w16, w17] + (B1/2 + B2)*CT[w18, w6, w16, w2] + 
     B2*CT[w18, w6, w16, w21] + (B1*CT[w18, w6, w16, w24])/2 + 
     (B1/2 + B2)*CT[w18, w6, w16, w3] + (B1*CT[w18, w6, w16, w35])/2 + 
     (B1*CT[w18, w6, w16, w38])/2 + (B1*CT[w18, w6, w16, w4])/2 + 
     (-1/2*B1 - B2)*CT[w18, w6, w16, w6] + (B1/2 - B2/2)*
      CT[w18, w6, w17, w1] + (B1 + B2)*CT[w18, w6, w17, w16] + 
     (-4*B1 - 4*B2)*CT[w18, w6, w17, w17] + ((3*B1)/2 + B2/2)*
      CT[w18, w6, w17, w2] + B2*CT[w18, w6, w17, w21] + 
     (B1/2 + (3*B2)/2)*CT[w18, w6, w17, w23] + (-1/2*B1 + B2/2)*
      CT[w18, w6, w17, w3] + (B1/2 - B2/2)*CT[w18, w6, w17, w35] + 
     (-B1 - 2*B2)*CT[w18, w6, w17, w4] + (-1/2*B1 + B2/2)*
      CT[w18, w6, w17, w40] + ((3*B1)/2 + B2/2)*CT[w18, w6, w17, w6] + 
     (-B1 - B2)*CT[w18, w6, w18, w16] + (-1/2*B1 - B2/2)*
      CT[w18, w6, w18, w23] + (B1/2 + B2/2)*CT[w18, w6, w18, w24] + 
     (B1/2 + B2/2)*CT[w18, w6, w18, w3] + (-1/2*B1 - B2/2)*
      CT[w18, w6, w18, w35] + (-1/2*B1 - B2/2)*CT[w18, w6, w18, w38] + 
     (B1/2 + B2/2)*CT[w18, w6, w18, w40] + (B1/2 + B2/2)*
      CT[w18, w6, w18, w6] + ((3*B1)/4 + B2/2)*CT[w18, w6, w2, w1] + 
     (B1/4 + B2/4)*CT[w18, w6, w2, w2] + (-1/2*B1 - (3*B2)/4)*
      CT[w18, w6, w2, w3] + (-1/4*B1 + B2/2)*CT[w18, w6, w2, w35] + 
     (-1/4*B1 - B2/4)*CT[w18, w6, w2, w36] + (B1/2 + (3*B2)/4)*
      CT[w18, w6, w2, w4] + (-1/4*B1 - B2/4)*CT[w18, w6, w2, w5] + 
     ((-3*B1)/4 - B2/2)*CT[w18, w6, w2, w6] + 
     (B1/2 - B2)*CT[w18, w6, w21, w1] + B2*CT[w18, w6, w21, w16] + 
     B2*CT[w18, w6, w21, w17] + 3*B2*CT[w18, w6, w21, w21] + 
     (-1/2*B1 - B2)*CT[w18, w6, w21, w23] + (B1*CT[w18, w6, w21, w35])/2 - 
     (B1*CT[w18, w6, w21, w36])/2 + (B1/2 - B2)*CT[w18, w6, w21, w4] + 
     (B1*CT[w18, w6, w21, w40])/2 - (B1*CT[w18, w6, w21, w5])/2 + 
     (B1/2 - B2)*CT[w18, w6, w21, w6] + B2*CT[w18, w6, w22, w20] + 
     B2*CT[w18, w6, w22, w21] - B2*CT[w18, w6, w22, w4] - 
     B2*CT[w18, w6, w22, w6] + ((-3*B1)/4 + B2/2)*CT[w18, w6, w23, w1] + 
     (B1 + B2)*CT[w18, w6, w23, w17] - (B1*CT[w18, w6, w23, w2])/4 - 
     2*B2*CT[w18, w6, w23, w21] - B2*CT[w18, w6, w23, w3] + 
     (-1/4*B1 + B2/2)*CT[w18, w6, w23, w35] + (B1*CT[w18, w6, w23, w36])/4 + 
     B2*CT[w18, w6, w23, w4] + (B1*CT[w18, w6, w23, w5])/4 + 
     (-1/4*B1 + B2/2)*CT[w18, w6, w23, w6] + (B1*CT[w18, w6, w24, w1])/2 - 
     B1*CT[w18, w6, w24, w13] + (B1 + B2)*CT[w18, w6, w24, w16] - 
     (B2*CT[w18, w6, w24, w2])/4 - (B2*CT[w18, w6, w24, w3])/4 + 
     (B2*CT[w18, w6, w24, w36])/4 - (3*B2*CT[w18, w6, w24, w4])/4 + 
     (B2*CT[w18, w6, w24, w5])/4 - (B1*CT[w18, w6, w24, w6])/2 + 
     (B1*CT[w18, w6, w3, w1])/2 + (B1 + B2)*CT[w18, w6, w3, w16] + 
     (B1 + B2)*CT[w18, w6, w3, w17] + ((-3*B1)/2 - (3*B2)/2)*
      CT[w18, w6, w3, w2] - (B2*CT[w18, w6, w3, w23])/2 - 
     (B1*CT[w18, w6, w3, w24])/2 - (B1*CT[w18, w6, w3, w38])/2 + 
     (B2*CT[w18, w6, w3, w4])/2 - (B2*CT[w18, w6, w3, w40])/2 - 
     (B2*CT[w18, w6, w38, w2])/4 + (-1/2*B1 - B2/4)*CT[w18, w6, w38, w3] + 
     (B1*CT[w18, w6, w38, w35])/2 + (B2*CT[w18, w6, w38, w36])/4 + 
     (B1/2 + B2/4)*CT[w18, w6, w38, w4] + (B2*CT[w18, w6, w38, w5])/4 + 
     (B1/4 + B2/2)*CT[w18, w6, w4, w1] - B2*CT[w18, w6, w4, w16] + 
     (-B1 - 2*B2)*CT[w18, w6, w4, w17] + ((3*B1)/4 + B2/2)*
      CT[w18, w6, w4, w2] - B2*CT[w18, w6, w4, w20] - 
     B2*CT[w18, w6, w4, w21] + (B2*CT[w18, w6, w4, w23])/2 + 
     B2*CT[w18, w6, w4, w3] + (-1/4*B1 - B2/2)*CT[w18, w6, w4, w35] + 
     (B1*CT[w18, w6, w4, w36])/4 + (B2*CT[w18, w6, w4, w4])/2 + 
     (B2*CT[w18, w6, w4, w40])/2 + (B1*CT[w18, w6, w4, w5])/4 + 
     (-1/4*B1 + (3*B2)/2)*CT[w18, w6, w4, w6] + 
     (B1/4 + B2/2)*CT[w18, w6, w40, w1] - (B1*CT[w18, w6, w40, w2])/4 + 
     (-1/4*B1 - B2/2)*CT[w18, w6, w40, w35] + (B1*CT[w18, w6, w40, w36])/4 + 
     (B1*CT[w18, w6, w40, w5])/4 + (-1/4*B1 - B2/2)*CT[w18, w6, w40, w6] + 
     (B1 + B2)*CT[w18, w6, w6, w17] + ((-3*B1)/2 - B2)*CT[w18, w6, w6, w2] - 
     B2*CT[w18, w6, w6, w21] + (B1*CT[w18, w6, w6, w23])/2 + 
     (-1/2*B1 + B2)*CT[w18, w6, w6, w4] + (-1/2*B1 - B2)*
      CT[w18, w6, w6, w40] + (-B1 - B2/2)*CT[w22, w1, w19, w1] + 
     (B1 + B2)*CT[w22, w1, w19, w17] - (B2*CT[w22, w1, w19, w23])/2 + 
     (B2*CT[w22, w1, w19, w25])/2 - (B2*CT[w22, w1, w19, w3])/2 + 
     (B2*CT[w22, w1, w19, w35])/2 + (B2*CT[w22, w1, w19, w39])/2 - 
     (B2*CT[w22, w1, w19, w40])/2 + 2*B2*CT[w22, w1, w20, w20] - 
     B2*CT[w22, w1, w20, w3] + (-B1 - B2)*CT[w22, w1, w20, w5] + 
     B1*CT[w22, w1, w20, w6] - (B2*CT[w22, w1, w21, w1])/2 - 
     B2*CT[w22, w1, w21, w21] + (B2*CT[w22, w1, w21, w23])/2 + 
     (B2*CT[w22, w1, w21, w35])/2 - (B2*CT[w22, w1, w21, w36])/2 + 
     (B2*CT[w22, w1, w21, w4])/2 + (B2*CT[w22, w1, w21, w40])/2 - 
     (B2*CT[w22, w1, w21, w5])/2 + (B2*CT[w22, w1, w21, w6])/2 + 
     2*B2*CT[w22, w1, w22, w20] + B2*CT[w22, w1, w22, w21] + 
     (B2*CT[w22, w1, w22, w23])/2 - (B2*CT[w22, w1, w22, w25])/2 - 
     (B2*CT[w22, w1, w22, w39])/2 - (3*B2*CT[w22, w1, w22, w4])/2 + 
     (B2*CT[w22, w1, w22, w40])/2 - (3*B2*CT[w22, w1, w22, w6])/2 + 
     (B1/2 + B2/2)*CT[w22, w1, w23, w1] + (-B1 - B2)*CT[w22, w1, w23, w17] + 
     (B1/2 + B2/4)*CT[w22, w1, w23, w2] - (B2*CT[w22, w1, w23, w3])/4 - 
     (B2*CT[w22, w1, w23, w35])/2 + (B2*CT[w22, w1, w23, w36])/4 + 
     (B2*CT[w22, w1, w23, w4])/4 + (-1/2*B1 - B2/4)*CT[w22, w1, w23, w5] + 
     (B1/2 + B2/2)*CT[w22, w1, w23, w6] + (B1*CT[w22, w1, w25, w1])/2 + 
     (-1/2*B1 - B2/4)*CT[w22, w1, w25, w2] - B2*CT[w22, w1, w25, w20] + 
     (3*B2*CT[w22, w1, w25, w3])/4 - (B2*CT[w22, w1, w25, w36])/4 + 
     (B2*CT[w22, w1, w25, w4])/4 + (B1/2 + B2/4)*CT[w22, w1, w25, w5] - 
     (B1*CT[w22, w1, w25, w6])/2 + (B2*CT[w22, w1, w39, w2])/4 + 
     (B2*CT[w22, w1, w39, w3])/4 - (B1*CT[w22, w1, w39, w35])/2 + 
     (B1/2 + B2/4)*CT[w22, w1, w39, w36] - (B2*CT[w22, w1, w39, w4])/4 - 
     (B2*CT[w22, w1, w39, w5])/4 - (B1*CT[w22, w1, w4, w1])/2 + 
     (B1/2 + B2/4)*CT[w22, w1, w4, w2] - B2*CT[w22, w1, w4, w20] + 
     (B2*CT[w22, w1, w4, w3])/4 + (B2*CT[w22, w1, w4, w36])/4 - 
     (B2*CT[w22, w1, w4, w4])/4 + (B1/2 + (3*B2)/4)*CT[w22, w1, w4, w5] - 
     (B1*CT[w22, w1, w4, w6])/2 - (B2*CT[w22, w1, w40, w2])/4 - 
     (B2*CT[w22, w1, w40, w3])/4 + (B1*CT[w22, w1, w40, w35])/2 + 
     (-1/2*B1 - B2/4)*CT[w22, w1, w40, w36] + (B2*CT[w22, w1, w40, w4])/4 + 
     (B2*CT[w22, w1, w40, w5])/4 - (B1*CT[w22, w1, w6, w1])/2 + 
     (B1 + B2)*CT[w22, w1, w6, w17] + (-1/2*B1 - B2/4)*CT[w22, w1, w6, w2] - 
     B2*CT[w22, w1, w6, w20] - (B2*CT[w22, w1, w6, w23])/2 + 
     (B2*CT[w22, w1, w6, w3])/4 + (B2*CT[w22, w1, w6, w36])/4 + 
     (B2*CT[w22, w1, w6, w4])/4 - (B2*CT[w22, w1, w6, w40])/2 + 
     (B1/2 + (3*B2)/4)*CT[w22, w1, w6, w5] - (B1*CT[w22, w1, w6, w6])/2 - 
     B2*CT[w22, w18, w16, w20] - B2*CT[w22, w18, w16, w21] + 
     B2*CT[w22, w18, w16, w4] + B2*CT[w22, w18, w16, w6] - 
     B2*CT[w22, w18, w17, w20] - B2*CT[w22, w18, w17, w21] + 
     B2*CT[w22, w18, w17, w4] + B2*CT[w22, w18, w17, w6] - 
     B2*CT[w22, w18, w20, w16] - B2*CT[w22, w18, w20, w17] + 
     B2*CT[w22, w18, w20, w3] + B2*CT[w22, w18, w20, w6] - 
     B2*CT[w22, w18, w21, w16] - B2*CT[w22, w18, w21, w17] + 
     B2*CT[w22, w18, w21, w3] + B2*CT[w22, w18, w21, w6] + 
     B2*CT[w22, w18, w3, w20] + B2*CT[w22, w18, w3, w21] - 
     B2*CT[w22, w18, w3, w4] - B2*CT[w22, w18, w3, w6] + 
     B2*CT[w22, w18, w4, w16] + B2*CT[w22, w18, w4, w17] - 
     B2*CT[w22, w18, w4, w3] - B2*CT[w22, w18, w4, w6] + 
     B2*CT[w22, w18, w6, w16] + B2*CT[w22, w18, w6, w17] + 
     B2*CT[w22, w18, w6, w20] + B2*CT[w22, w18, w6, w21] - 
     B2*CT[w22, w18, w6, w3] - B2*CT[w22, w18, w6, w4] - 
     2*B2*CT[w22, w18, w6, w6] + (B1/4 + (3*B2)/2)*CT[w22, w19, w1, w1] + 
     (-2*B1 - 2*B2)*CT[w22, w19, w1, w17] + ((3*B1)/4 + B2/4)*
      CT[w22, w19, w1, w2] - 2*B2*CT[w22, w19, w1, w21] + 
     (B1/2 + B2/2)*CT[w22, w19, w1, w23] + (B2*CT[w22, w19, w1, w25])/2 + 
     (B1/2 - (3*B2)/4)*CT[w22, w19, w1, w3] + (B1/4 + B2/2)*
      CT[w22, w19, w1, w35] + (B1/4 + B2/4)*CT[w22, w19, w1, w36] + 
     (B2*CT[w22, w19, w1, w39])/2 + (-B1 + B2/4)*CT[w22, w19, w1, w4] + 
     (-1/2*B1 - B2/2)*CT[w22, w19, w1, w40] + (-1/4*B1 - B2/4)*
      CT[w22, w19, w1, w5] + ((3*B1)/4 + B2)*CT[w22, w19, w1, w6] + 
     ((-3*B1)/2 - B2)*CT[w22, w19, w17, w1] + (3*B1 + 3*B2)*
      CT[w22, w19, w17, w17] - (B1*CT[w22, w19, w17, w2])/2 + 
     (-1/2*B1 - B2)*CT[w22, w19, w17, w23] + (-1/2*B1 - B2)*
      CT[w22, w19, w17, w3] - (B1*CT[w22, w19, w17, w35])/2 + 
     (B1 + B2)*CT[w22, w19, w17, w4] + (B1*CT[w22, w19, w17, w40])/2 - 
     (B1*CT[w22, w19, w17, w6])/2 - 2*B2*CT[w22, w19, w22, w20] - 
     2*B2*CT[w22, w19, w22, w21] + 2*B2*CT[w22, w19, w22, w4] + 
     2*B2*CT[w22, w19, w22, w6] + (B1/4 - B2)*CT[w22, w19, w23, w1] + 
     (-1/4*B1 - B2/4)*CT[w22, w19, w23, w2] + 2*B2*CT[w22, w19, w23, w21] + 
     (5*B2*CT[w22, w19, w23, w3])/4 + (B1*CT[w22, w19, w23, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w22, w19, w23, w36] - (5*B2*CT[w22, w19, w23, w4])/
      4 + (B1/4 + B2/4)*CT[w22, w19, w23, w5] + 
     (-1/4*B1 - B2)*CT[w22, w19, w23, w6] + (-1/4*B1 + B2)*
      CT[w22, w19, w25, w1] + (B1/4 + B2/4)*CT[w22, w19, w25, w2] + 
     2*B2*CT[w22, w19, w25, w20] - (5*B2*CT[w22, w19, w25, w3])/4 - 
     (B1*CT[w22, w19, w25, w35])/4 + (B1/4 + B2/4)*CT[w22, w19, w25, w36] - 
     (3*B2*CT[w22, w19, w25, w4])/4 + (-1/4*B1 - B2/4)*
      CT[w22, w19, w25, w5] + (B1/4 - B2)*CT[w22, w19, w25, w6] + 
     (B1/4 - B2)*CT[w22, w19, w3, w1] + (-B1 - B2)*CT[w22, w19, w3, w17] + 
     ((3*B1)/4 + B2/4)*CT[w22, w19, w3, w2] - 2*B2*CT[w22, w19, w3, w20] + 
     (B2*CT[w22, w19, w3, w23])/2 + (5*B2*CT[w22, w19, w3, w3])/4 + 
     (B1*CT[w22, w19, w3, w35])/4 + (-1/4*B1 - B2/4)*CT[w22, w19, w3, w36] + 
     (B2*CT[w22, w19, w3, w4])/4 + (B2*CT[w22, w19, w3, w40])/2 + 
     (B1/4 + B2/4)*CT[w22, w19, w3, w5] + (-1/4*B1 + B2)*
      CT[w22, w19, w3, w6] + (B1/4 + B2/2)*CT[w22, w19, w35, w1] + 
     (-1/4*B1 - B2/4)*CT[w22, w19, w35, w2] - (B2*CT[w22, w19, w35, w3])/4 + 
     (B1/4 - B2/2)*CT[w22, w19, w35, w35] + (-1/4*B1 - B2/4)*
      CT[w22, w19, w35, w36] + (B2*CT[w22, w19, w35, w4])/4 + 
     (B1/4 + B2/4)*CT[w22, w19, w35, w5] + (-1/4*B1 - B2/2)*
      CT[w22, w19, w35, w6] + (B1/4 + B2/2)*CT[w22, w19, w39, w1] + 
     (-1/4*B1 - B2/4)*CT[w22, w19, w39, w2] - (B2*CT[w22, w19, w39, w3])/4 + 
     (B1/4 - B2/2)*CT[w22, w19, w39, w35] + (-1/4*B1 - B2/4)*
      CT[w22, w19, w39, w36] + (B2*CT[w22, w19, w39, w4])/4 + 
     (B1/4 + B2/4)*CT[w22, w19, w39, w5] + (-1/4*B1 - B2/2)*
      CT[w22, w19, w39, w6] + (-B1 - B2/2)*CT[w22, w19, w4, w1] + 
     (B1 + B2)*CT[w22, w19, w4, w17] - (B2*CT[w22, w19, w4, w23])/2 + 
     (B2*CT[w22, w19, w4, w25])/2 - (B2*CT[w22, w19, w4, w3])/2 + 
     (B2*CT[w22, w19, w4, w35])/2 + (B2*CT[w22, w19, w4, w39])/2 - 
     (B2*CT[w22, w19, w4, w40])/2 + (-1/4*B1 - B2/2)*CT[w22, w19, w40, w1] + 
     (B1/4 + B2/4)*CT[w22, w19, w40, w2] + (B2*CT[w22, w19, w40, w3])/4 + 
     (-1/4*B1 + B2/2)*CT[w22, w19, w40, w35] + 
     (B1/4 + B2/4)*CT[w22, w19, w40, w36] - (B2*CT[w22, w19, w40, w4])/4 + 
     (-1/4*B1 - B2/4)*CT[w22, w19, w40, w5] + (B1/4 + B2/2)*
      CT[w22, w19, w40, w6] + (B1 + B2/2)*CT[w22, w19, w6, w1] + 
     (-B1 - B2)*CT[w22, w19, w6, w17] + (B2*CT[w22, w19, w6, w23])/2 - 
     (B2*CT[w22, w19, w6, w25])/2 + (B2*CT[w22, w19, w6, w3])/2 - 
     (B2*CT[w22, w19, w6, w35])/2 - (B2*CT[w22, w19, w6, w39])/2 + 
     (B2*CT[w22, w19, w6, w40])/2 + (B1 + B2/2)*CT[w22, w19, w9, w1] + 
     (-B1 - B2/2)*CT[w22, w19, w9, w2] - (B2*CT[w22, w19, w9, w25])/2 + 
     (B2*CT[w22, w19, w9, w3])/2 - (B2*CT[w22, w19, w9, w35])/2 - 
     (B2*CT[w22, w19, w9, w39])/2 + (B2*CT[w22, w19, w9, w4])/2 + 
     2*B2*CT[w22, w20, w1, w20] - B2*CT[w22, w20, w1, w3] + 
     (-B1 - B2)*CT[w22, w20, w1, w5] + B1*CT[w22, w20, w1, w6] - 
     B2*CT[w22, w20, w18, w16] - B2*CT[w22, w20, w18, w17] + 
     B2*CT[w22, w20, w18, w3] + B2*CT[w22, w20, w18, w6] + 
     2*B2*CT[w22, w20, w20, w1] + 10*B2*CT[w22, w20, w20, w20] - 
     (3*B2*CT[w22, w20, w20, w25])/2 - (5*B2*CT[w22, w20, w20, w3])/2 + 
     (3*B2*CT[w22, w20, w20, w36])/2 - (3*B2*CT[w22, w20, w20, w39])/2 - 
     (9*B2*CT[w22, w20, w20, w4])/2 + (-3*B1 - (3*B2)/2)*
      CT[w22, w20, w20, w5] + (3*B1 - B2/2)*CT[w22, w20, w20, w6] - 
     B2*CT[w22, w20, w22, w20] - B2*CT[w22, w20, w22, w21] + 
     B2*CT[w22, w20, w22, w4] + B2*CT[w22, w20, w22, w6] + 
     ((3*B1)/4 + B2/2)*CT[w22, w20, w25, w1] + ((-3*B1)/4 - B2/4)*
      CT[w22, w20, w25, w2] - B2*CT[w22, w20, w25, w20] + 
     (3*B2*CT[w22, w20, w25, w3])/4 + (-1/4*B1 - B2/2)*
      CT[w22, w20, w25, w35] + (B1/4 - B2/4)*CT[w22, w20, w25, w36] + 
     (B2*CT[w22, w20, w25, w4])/4 + ((3*B1)/4 + B2/4)*CT[w22, w20, w25, w5] + 
     ((-3*B1)/4 - B2/2)*CT[w22, w20, w25, w6] + ((-3*B1)/4 - (3*B2)/2)*
      CT[w22, w20, w3, w1] + B2*CT[w22, w20, w3, w16] + 
     ((3*B1)/4 + B2/4)*CT[w22, w20, w3, w2] - 3*B2*CT[w22, w20, w3, w20] + 
     B2*CT[w22, w20, w3, w25] + (B2*CT[w22, w20, w3, w3])/4 + 
     (B1/4 + B2/2)*CT[w22, w20, w3, w35] + (-1/4*B1 - (3*B2)/4)*
      CT[w22, w20, w3, w36] + B2*CT[w22, w20, w3, w39] + 
     (3*B2*CT[w22, w20, w3, w4])/4 + (B1/4 - B2/4)*CT[w22, w20, w3, w5] + 
     (-1/4*B1 + B2/2)*CT[w22, w20, w3, w6] + (-1/4*B1 - B2/2)*
      CT[w22, w20, w36, w1] + (B1/4 - B2/4)*CT[w22, w20, w36, w2] - 
     (B2*CT[w22, w20, w36, w3])/4 + ((3*B1)/4 + B2/2)*
      CT[w22, w20, w36, w35] + ((-3*B1)/4 - B2/4)*CT[w22, w20, w36, w36] + 
     (B2*CT[w22, w20, w36, w4])/4 + (-1/4*B1 + B2/4)*CT[w22, w20, w36, w5] + 
     (B1/4 + B2/2)*CT[w22, w20, w36, w6] + (B1/4 + B2/2)*
      CT[w22, w20, w39, w1] + (-1/4*B1 + B2/4)*CT[w22, w20, w39, w2] + 
     (B2*CT[w22, w20, w39, w3])/4 + ((-3*B1)/4 - B2/2)*
      CT[w22, w20, w39, w35] + ((3*B1)/4 + B2/4)*CT[w22, w20, w39, w36] - 
     (B2*CT[w22, w20, w39, w4])/4 + (B1/4 - B2/4)*CT[w22, w20, w39, w5] + 
     (-1/4*B1 - B2/2)*CT[w22, w20, w39, w6] + ((-3*B1)/4 - B2/2)*
      CT[w22, w20, w4, w1] + ((3*B1)/4 + B2/4)*CT[w22, w20, w4, w2] - 
     4*B2*CT[w22, w20, w4, w20] + (B2*CT[w22, w20, w4, w25])/2 + 
     (3*B2*CT[w22, w20, w4, w3])/4 + (B1/4 + B2/2)*CT[w22, w20, w4, w35] + 
     (-1/4*B1 - B2/4)*CT[w22, w20, w4, w36] + (B2*CT[w22, w20, w4, w39])/2 + 
     (5*B2*CT[w22, w20, w4, w4])/4 + ((5*B1)/4 + (5*B2)/4)*
      CT[w22, w20, w4, w5] - (5*B1*CT[w22, w20, w4, w6])/4 + 
     (-1/4*B1 - B2/2)*CT[w22, w20, w5, w1] + ((3*B1)/4 + B2/4)*
      CT[w22, w20, w5, w2] + (-1/2*B1 - (3*B2)/4)*CT[w22, w20, w5, w3] + 
     (-1/4*B1 - B2/2)*CT[w22, w20, w5, w35] + (-1/4*B1 + B2/4)*
      CT[w22, w20, w5, w36] + (B1/2 + (3*B2)/4)*CT[w22, w20, w5, w4] + 
     ((-3*B1)/4 - B2/4)*CT[w22, w20, w5, w5] + 
     (B1/4 + B2/2)*CT[w22, w20, w5, w6] + (B1/4 - B2/2)*
      CT[w22, w20, w6, w1] + B2*CT[w22, w20, w6, w17] + 
     ((-3*B1)/4 - B2/4)*CT[w22, w20, w6, w2] - 2*B2*CT[w22, w20, w6, w20] + 
     B2*CT[w22, w20, w6, w21] + (B1/2 + (3*B2)/4)*CT[w22, w20, w6, w3] + 
     (B1/4 + B2/2)*CT[w22, w20, w6, w35] + (B1/4 - B2/4)*
      CT[w22, w20, w6, w36] + (-1/2*B1 + B2/4)*CT[w22, w20, w6, w4] + 
     ((7*B1)/4 + (5*B2)/4)*CT[w22, w20, w6, w5] + ((-5*B1)/4 - (3*B2)/2)*
      CT[w22, w20, w6, w6] + ((5*B1)/4 + (3*B2)/2)*CT[w22, w21, w1, w1] + 
     (-3*B1 - 3*B2)*CT[w22, w21, w1, w17] + ((3*B1)/4 + B2/4)*
      CT[w22, w21, w1, w2] - 3*B2*CT[w22, w21, w1, w21] + 
     (B1/2 + (3*B2)/2)*CT[w22, w21, w1, w23] + 
     (B1/2 - B2/4)*CT[w22, w21, w1, w3] + (B1/4 + B2/2)*
      CT[w22, w21, w1, w35] + (B1/4 - B2/4)*CT[w22, w21, w1, w36] + 
     (-B1 + (3*B2)/4)*CT[w22, w21, w1, w4] + (-1/2*B1 + B2/2)*
      CT[w22, w21, w1, w40] + (-1/4*B1 - (3*B2)/4)*CT[w22, w21, w1, w5] + 
     ((3*B1)/4 + (3*B2)/2)*CT[w22, w21, w1, w6] - B2*CT[w22, w21, w18, w16] - 
     B2*CT[w22, w21, w18, w17] + B2*CT[w22, w21, w18, w3] + 
     B2*CT[w22, w21, w18, w6] + ((3*B1)/2 - B2)*CT[w22, w21, w21, w1] + 
     10*B2*CT[w22, w21, w21, w21] + ((-3*B1)/2 - 3*B2)*
      CT[w22, w21, w21, w23] + 2*B2*CT[w22, w21, w21, w3] + 
     (3*B1*CT[w22, w21, w21, w35])/2 - (3*B1*CT[w22, w21, w21, w36])/2 + 
     ((3*B1)/2 - 2*B2)*CT[w22, w21, w21, w4] + (3*B1*CT[w22, w21, w21, w40])/
      2 - (3*B1*CT[w22, w21, w21, w5])/2 + ((3*B1)/2 - 3*B2)*
      CT[w22, w21, w21, w6] - B2*CT[w22, w21, w22, w20] - 
     B2*CT[w22, w21, w22, w21] + B2*CT[w22, w21, w22, w4] + 
     B2*CT[w22, w21, w22, w6] + ((-7*B1)/4 - B2)*CT[w22, w21, w23, w1] + 
     (3*B1 + 3*B2)*CT[w22, w21, w23, w17] + ((-3*B1)/4 - B2/4)*
      CT[w22, w21, w23, w2] - B2*CT[w22, w21, w23, w21] + 
     (-1/2*B1 - (3*B2)/4)*CT[w22, w21, w23, w3] - 
     (3*B1*CT[w22, w21, w23, w35])/4 + (B1/4 - B2/4)*CT[w22, w21, w23, w36] + 
     (B1/2 + (3*B2)/4)*CT[w22, w21, w23, w4] + ((3*B1)/4 + B2/4)*
      CT[w22, w21, w23, w5] + ((-5*B1)/4 - B2)*CT[w22, w21, w23, w6] + 
     (B1/2 - B2/2)*CT[w22, w21, w3, w1] + B2*CT[w22, w21, w3, w16] + 
     2*B2*CT[w22, w21, w3, w21] + (-1/2*B1 - B2/2)*CT[w22, w21, w3, w23] + 
     (B1/2 + B2/2)*CT[w22, w21, w3, w35] + (-1/2*B1 - B2/2)*
      CT[w22, w21, w3, w36] + (B1/2 - B2/2)*CT[w22, w21, w3, w4] + 
     (B1/2 + B2/2)*CT[w22, w21, w3, w40] + (-1/2*B1 - B2/2)*
      CT[w22, w21, w3, w5] + (B1/2 - B2/2)*CT[w22, w21, w3, w6] + 
     (B1/4 + B2/2)*CT[w22, w21, w35, w1] + (-1/4*B1 + B2/4)*
      CT[w22, w21, w35, w2] + (B2*CT[w22, w21, w35, w3])/4 + 
     ((-3*B1)/4 - B2/2)*CT[w22, w21, w35, w35] + ((3*B1)/4 + B2/4)*
      CT[w22, w21, w35, w36] - (B2*CT[w22, w21, w35, w4])/4 + 
     (B1/4 - B2/4)*CT[w22, w21, w35, w5] + (-1/4*B1 - B2/2)*
      CT[w22, w21, w35, w6] + (-1/4*B1 - B2/2)*CT[w22, w21, w36, w1] + 
     (B1/4 - B2/4)*CT[w22, w21, w36, w2] - (B2*CT[w22, w21, w36, w3])/4 + 
     ((3*B1)/4 + B2/2)*CT[w22, w21, w36, w35] + ((-3*B1)/4 - B2/4)*
      CT[w22, w21, w36, w36] + (B2*CT[w22, w21, w36, w4])/4 + 
     (-1/4*B1 + B2/4)*CT[w22, w21, w36, w5] + (B1/4 + B2/2)*
      CT[w22, w21, w36, w6] + (-1/4*B1 + B2)*CT[w22, w21, w4, w1] + 
     ((-3*B1)/4 - B2/4)*CT[w22, w21, w4, w2] + B2*CT[w22, w21, w4, w20] - 
     2*B2*CT[w22, w21, w4, w21] + (B1/2 + B2/2)*CT[w22, w21, w4, w23] + 
     (B1/2 - B2/4)*CT[w22, w21, w4, w3] - (B1*CT[w22, w21, w4, w35])/4 + 
     ((3*B1)/4 + B2/4)*CT[w22, w21, w4, w36] + (-B1 - (5*B2)/4)*
      CT[w22, w21, w4, w4] + (-1/2*B1 - B2/2)*CT[w22, w21, w4, w40] + 
     ((5*B1)/4 + (3*B2)/4)*CT[w22, w21, w4, w5] - (3*B1*CT[w22, w21, w4, w6])/
      4 + (B1/4 + B2/2)*CT[w22, w21, w40, w1] + (-1/4*B1 + B2/4)*
      CT[w22, w21, w40, w2] + (B2*CT[w22, w21, w40, w3])/4 + 
     ((-3*B1)/4 - B2/2)*CT[w22, w21, w40, w35] + ((3*B1)/4 + B2/4)*
      CT[w22, w21, w40, w36] - (B2*CT[w22, w21, w40, w4])/4 + 
     (B1/4 - B2/4)*CT[w22, w21, w40, w5] + (-1/4*B1 - B2/2)*
      CT[w22, w21, w40, w6] + (-1/4*B1 - B2/2)*CT[w22, w21, w5, w1] + 
     ((3*B1)/4 + B2/4)*CT[w22, w21, w5, w2] + (-1/2*B1 - (3*B2)/4)*
      CT[w22, w21, w5, w3] + (-1/4*B1 - B2/2)*CT[w22, w21, w5, w35] + 
     (-1/4*B1 + B2/4)*CT[w22, w21, w5, w36] + (B1/2 + (3*B2)/4)*
      CT[w22, w21, w5, w4] + ((-3*B1)/4 - B2/4)*CT[w22, w21, w5, w5] + 
     (B1/4 + B2/2)*CT[w22, w21, w5, w6] + ((3*B1)/4 + (3*B2)/2)*
      CT[w22, w21, w6, w1] + (-3*B1 - 2*B2)*CT[w22, w21, w6, w17] + 
     ((3*B1)/4 + B2/4)*CT[w22, w21, w6, w2] - 4*B2*CT[w22, w21, w6, w21] + 
     (B1 + (3*B2)/2)*CT[w22, w21, w6, w23] + (B1/2 - B2/4)*
      CT[w22, w21, w6, w3] + (-1/4*B1 - B2/2)*CT[w22, w21, w6, w35] + 
     ((3*B1)/4 + (3*B2)/4)*CT[w22, w21, w6, w36] + 
     ((-3*B1)/2 - B2/4)*CT[w22, w21, w6, w4] + 
     (-B1 - B2/2)*CT[w22, w21, w6, w40] + (B1/4 + B2/4)*
      CT[w22, w21, w6, w5] + (B1/4 + (3*B2)/2)*CT[w22, w21, w6, w6] + 
     2*B2*CT[w22, w22, w1, w20] + B2*CT[w22, w22, w1, w21] + 
     (B2*CT[w22, w22, w1, w23])/2 - (B2*CT[w22, w22, w1, w25])/2 - 
     (B2*CT[w22, w22, w1, w39])/2 - (3*B2*CT[w22, w22, w1, w4])/2 + 
     (B2*CT[w22, w22, w1, w40])/2 - (3*B2*CT[w22, w22, w1, w6])/2 + 
     2*B2*CT[w22, w22, w20, w1] + B2*CT[w22, w22, w20, w20] - 
     2*B2*CT[w22, w22, w20, w21] - (B2*CT[w22, w22, w20, w25])/2 - 
     (B2*CT[w22, w22, w20, w3])/2 + (B2*CT[w22, w22, w20, w36])/2 - 
     (B2*CT[w22, w22, w20, w39])/2 + (B2*CT[w22, w22, w20, w4])/2 + 
     (-B1 - B2/2)*CT[w22, w22, w20, w5] + (B1 + B2/2)*CT[w22, w22, w20, w6] + 
     (B1*CT[w22, w22, w21, w1])/2 - 2*B2*CT[w22, w22, w21, w20] + 
     B2*CT[w22, w22, w21, w21] + (-1/2*B1 - B2)*CT[w22, w22, w21, w23] + 
     2*B2*CT[w22, w22, w21, w3] + (B1*CT[w22, w22, w21, w35])/2 - 
     (B1*CT[w22, w22, w21, w36])/2 + (B1*CT[w22, w22, w21, w4])/2 + 
     (B1*CT[w22, w22, w21, w40])/2 - (B1*CT[w22, w22, w21, w5])/2 + 
     (B1/2 + B2)*CT[w22, w22, w21, w6] + 2*B2*CT[w22, w22, w22, w20] + 
     2*B2*CT[w22, w22, w22, w21] - 2*B2*CT[w22, w22, w22, w4] - 
     2*B2*CT[w22, w22, w22, w6] + (-1/4*B1 + B2)*CT[w22, w22, w23, w1] + 
     (B1/4 + B2/4)*CT[w22, w22, w23, w2] - 2*B2*CT[w22, w22, w23, w21] - 
     (5*B2*CT[w22, w22, w23, w3])/4 - (B1*CT[w22, w22, w23, w35])/4 + 
     (B1/4 + B2/4)*CT[w22, w22, w23, w36] + (5*B2*CT[w22, w22, w23, w4])/4 + 
     (-1/4*B1 - B2/4)*CT[w22, w22, w23, w5] + 
     (B1/4 + B2)*CT[w22, w22, w23, w6] + (B1/4 - B2)*CT[w22, w22, w25, w1] + 
     (-1/4*B1 - B2/4)*CT[w22, w22, w25, w2] - 2*B2*CT[w22, w22, w25, w20] + 
     (5*B2*CT[w22, w22, w25, w3])/4 + (B1*CT[w22, w22, w25, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w22, w22, w25, w36] + (3*B2*CT[w22, w22, w25, w4])/
      4 + (B1/4 + B2/4)*CT[w22, w22, w25, w5] + 
     (-1/4*B1 + B2)*CT[w22, w22, w25, w6] + B2*CT[w22, w22, w3, w20] + 
     2*B2*CT[w22, w22, w3, w21] - (B2*CT[w22, w22, w3, w23])/2 + 
     (B2*CT[w22, w22, w3, w25])/2 + (B2*CT[w22, w22, w3, w39])/2 - 
     (3*B2*CT[w22, w22, w3, w4])/2 - (B2*CT[w22, w22, w3, w40])/2 - 
     (3*B2*CT[w22, w22, w3, w6])/2 + (-1/4*B1 - B2/2)*CT[w22, w22, w39, w1] + 
     (B1/4 + B2/4)*CT[w22, w22, w39, w2] + (B2*CT[w22, w22, w39, w3])/4 + 
     (-1/4*B1 + B2/2)*CT[w22, w22, w39, w35] + 
     (B1/4 + B2/4)*CT[w22, w22, w39, w36] - (B2*CT[w22, w22, w39, w4])/4 + 
     (-1/4*B1 - B2/4)*CT[w22, w22, w39, w5] + (B1/4 + B2/2)*
      CT[w22, w22, w39, w6] + (-1/4*B1 - B2)*CT[w22, w22, w4, w1] + 
     (B1/4 + B2/4)*CT[w22, w22, w4, w2] + (B2*CT[w22, w22, w4, w23])/2 - 
     (3*B2*CT[w22, w22, w4, w3])/4 - (B1*CT[w22, w22, w4, w35])/4 + 
     (B1/4 - B2/4)*CT[w22, w22, w4, w36] + (B2*CT[w22, w22, w4, w4])/4 + 
     (B2*CT[w22, w22, w4, w40])/2 + ((3*B1)/4 + B2/4)*CT[w22, w22, w4, w5] - 
     (3*B1*CT[w22, w22, w4, w6])/4 + (B1/4 + B2/2)*CT[w22, w22, w40, w1] + 
     (-1/4*B1 - B2/4)*CT[w22, w22, w40, w2] - (B2*CT[w22, w22, w40, w3])/4 + 
     (B1/4 - B2/2)*CT[w22, w22, w40, w35] + (-1/4*B1 - B2/4)*
      CT[w22, w22, w40, w36] + (B2*CT[w22, w22, w40, w4])/4 + 
     (B1/4 + B2/4)*CT[w22, w22, w40, w5] + (-1/4*B1 - B2/2)*
      CT[w22, w22, w40, w6] + (-1/4*B1 - B2)*CT[w22, w22, w6, w1] + 
     (-1/4*B1 - B2/4)*CT[w22, w22, w6, w2] + (B1/2 + B2/2)*
      CT[w22, w22, w6, w23] + (B2*CT[w22, w22, w6, w25])/2 - 
     (3*B2*CT[w22, w22, w6, w3])/4 - (B1*CT[w22, w22, w6, w35])/4 + 
     (B1/4 - B2/4)*CT[w22, w22, w6, w36] + (B2*CT[w22, w22, w6, w39])/2 + 
     (-1/2*B1 + B2/4)*CT[w22, w22, w6, w4] + (-1/2*B1 - B2/2)*
      CT[w22, w22, w6, w40] + ((3*B1)/4 + B2/4)*CT[w22, w22, w6, w5] + 
     ((-3*B1)/4 - B2/2)*CT[w22, w22, w6, w6] + ((-3*B1)/4 - (3*B2)/2)*
      CT[w22, w23, w1, w1] + (2*B1 + 2*B2)*CT[w22, w23, w1, w17] - 
     (B1*CT[w22, w23, w1, w2])/4 + 2*B2*CT[w22, w23, w1, w21] + 
     (-1/2*B1 - B2)*CT[w22, w23, w1, w23] - (B1*CT[w22, w23, w1, w3])/2 + 
     (-1/4*B1 - B2/2)*CT[w22, w23, w1, w35] - (B1*CT[w22, w23, w1, w36])/4 + 
     B1*CT[w22, w23, w1, w4] + (B1*CT[w22, w23, w1, w40])/2 - 
     (B1*CT[w22, w23, w1, w5])/4 + (-1/4*B1 - B2/2)*CT[w22, w23, w1, w6] + 
     ((3*B1)/2 + B2)*CT[w22, w23, w17, w1] + (-3*B1 - 3*B2)*
      CT[w22, w23, w17, w17] + (B1*CT[w22, w23, w17, w2])/2 + 
     (B1/2 + B2)*CT[w22, w23, w17, w23] + (B1/2 + B2)*CT[w22, w23, w17, w3] + 
     (B1*CT[w22, w23, w17, w35])/2 + (-B1 - B2)*CT[w22, w23, w17, w4] - 
     (B1*CT[w22, w23, w17, w40])/2 + (B1*CT[w22, w23, w17, w6])/2 + 
     (-1/2*B1 + B2)*CT[w22, w23, w21, w1] - 3*B2*CT[w22, w23, w21, w21] + 
     (B1/2 + B2)*CT[w22, w23, w21, w23] - B2*CT[w22, w23, w21, w3] - 
     (B1*CT[w22, w23, w21, w35])/2 + (B1*CT[w22, w23, w21, w36])/2 + 
     (-1/2*B1 + B2)*CT[w22, w23, w21, w4] - (B1*CT[w22, w23, w21, w40])/2 + 
     (B1*CT[w22, w23, w21, w5])/2 - (B1*CT[w22, w23, w21, w6])/2 - 
     (3*B1*CT[w22, w23, w3, w1])/4 + (B1 + B2)*CT[w22, w23, w3, w17] - 
     (B1*CT[w22, w23, w3, w2])/4 - B2*CT[w22, w23, w3, w21] - 
     (B2*CT[w22, w23, w3, w3])/2 - (B1*CT[w22, w23, w3, w35])/4 + 
     (B1*CT[w22, w23, w3, w36])/4 + (B2*CT[w22, w23, w3, w4])/2 + 
     (B1*CT[w22, w23, w3, w5])/4 - (B1*CT[w22, w23, w3, w6])/4 + 
     (-1/4*B1 - B2/2)*CT[w22, w23, w35, w1] + (B1*CT[w22, w23, w35, w2])/4 + 
     (B1/4 + B2/2)*CT[w22, w23, w35, w35] - (B1*CT[w22, w23, w35, w36])/4 - 
     (B1*CT[w22, w23, w35, w5])/4 + (B1/4 + B2/2)*CT[w22, w23, w35, w6] + 
     (3*B1*CT[w22, w23, w4, w1])/4 + (-B1 - B2)*CT[w22, w23, w4, w17] + 
     (B1*CT[w22, w23, w4, w2])/4 + B2*CT[w22, w23, w4, w21] + 
     (B2*CT[w22, w23, w4, w3])/2 + (B1*CT[w22, w23, w4, w35])/4 - 
     (B1*CT[w22, w23, w4, w36])/4 - (B2*CT[w22, w23, w4, w4])/2 - 
     (B1*CT[w22, w23, w4, w5])/4 + (B1*CT[w22, w23, w4, w6])/4 + 
     (-1/4*B1 - B2/2)*CT[w22, w23, w6, w1] + 
     (B1 + B2)*CT[w22, w23, w6, w17] - (B1*CT[w22, w23, w6, w2])/4 + 
     B2*CT[w22, w23, w6, w21] + (-1/2*B1 - B2)*CT[w22, w23, w6, w23] + 
     (B1/4 + B2/2)*CT[w22, w23, w6, w35] - (B1*CT[w22, w23, w6, w36])/4 + 
     (B1*CT[w22, w23, w6, w4])/2 + (B1*CT[w22, w23, w6, w40])/2 - 
     (B1*CT[w22, w23, w6, w5])/4 + (B1/4 + B2/2)*CT[w22, w23, w6, w6] + 
     (B1*CT[w22, w25, w1, w1])/2 + (-1/2*B1 - B2/4)*CT[w22, w25, w1, w2] - 
     B2*CT[w22, w25, w1, w20] + (3*B2*CT[w22, w25, w1, w3])/4 - 
     (B2*CT[w22, w25, w1, w36])/4 + (B2*CT[w22, w25, w1, w4])/4 + 
     (B1/2 + B2/4)*CT[w22, w25, w1, w5] - (B1*CT[w22, w25, w1, w6])/2 - 
     B2*CT[w22, w25, w20, w1] - 3*B2*CT[w22, w25, w20, w20] + 
     (B2*CT[w22, w25, w20, w25])/2 + (3*B2*CT[w22, w25, w20, w3])/2 - 
     (B2*CT[w22, w25, w20, w36])/2 + (B2*CT[w22, w25, w20, w39])/2 + 
     (B2*CT[w22, w25, w20, w4])/2 + (B1 + B2/2)*CT[w22, w25, w20, w5] + 
     (-B1 + B2/2)*CT[w22, w25, w20, w6] + (B1/2 + B2)*CT[w22, w25, w3, w1] + 
     (-1/2*B1 - B2/4)*CT[w22, w25, w3, w2] + 2*B2*CT[w22, w25, w3, w20] - 
     (B2*CT[w22, w25, w3, w25])/2 - (3*B2*CT[w22, w25, w3, w3])/4 + 
     (B2*CT[w22, w25, w3, w36])/4 - (B2*CT[w22, w25, w3, w39])/2 - 
     (B2*CT[w22, w25, w3, w4])/4 + (-1/2*B1 - B2/4)*CT[w22, w25, w3, w5] + 
     (B1/2 - B2/2)*CT[w22, w25, w3, w6] + (B2*CT[w22, w25, w35, w2])/4 + 
     (B2*CT[w22, w25, w35, w3])/4 - (B1*CT[w22, w25, w35, w35])/2 + 
     (B1/2 + B2/4)*CT[w22, w25, w35, w36] - (B2*CT[w22, w25, w35, w4])/4 - 
     (B2*CT[w22, w25, w35, w5])/4 + (B1/2 + B2/2)*CT[w22, w25, w4, w1] + 
     (-1/2*B1 - B2/4)*CT[w22, w25, w4, w2] + B2*CT[w22, w25, w4, w20] - 
     (B2*CT[w22, w25, w4, w25])/2 - (B2*CT[w22, w25, w4, w3])/4 - 
     (B2*CT[w22, w25, w4, w35])/2 + (B2*CT[w22, w25, w4, w36])/4 - 
     (B2*CT[w22, w25, w4, w39])/2 + (B2*CT[w22, w25, w4, w4])/4 + 
     (-1/2*B1 - B2/4)*CT[w22, w25, w4, w5] + (B1*CT[w22, w25, w4, w6])/2 - 
     (B1*CT[w22, w25, w6, w1])/2 + (B1/2 + B2/4)*CT[w22, w25, w6, w2] + 
     B2*CT[w22, w25, w6, w20] - (3*B2*CT[w22, w25, w6, w3])/4 + 
     (B2*CT[w22, w25, w6, w36])/4 - (B2*CT[w22, w25, w6, w4])/4 + 
     (-1/2*B1 - B2/4)*CT[w22, w25, w6, w5] + (B1*CT[w22, w25, w6, w6])/2 + 
     (-B1 - B2/2)*CT[w22, w25, w9, w1] + (B1 + B2/2)*CT[w22, w25, w9, w2] + 
     (B2*CT[w22, w25, w9, w25])/2 - (B2*CT[w22, w25, w9, w3])/2 + 
     (B2*CT[w22, w25, w9, w35])/2 + (B2*CT[w22, w25, w9, w39])/2 - 
     (B2*CT[w22, w25, w9, w4])/2 + B2*CT[w22, w3, w16, w20] + 
     B2*CT[w22, w3, w16, w21] - B2*CT[w22, w3, w16, w4] - 
     B2*CT[w22, w3, w16, w6] + (B1 + B2/2)*CT[w22, w3, w19, w1] + 
     (-B1 - B2)*CT[w22, w3, w19, w17] + (B2*CT[w22, w3, w19, w23])/2 - 
     (B2*CT[w22, w3, w19, w25])/2 + (B2*CT[w22, w3, w19, w3])/2 - 
     (B2*CT[w22, w3, w19, w35])/2 - (B2*CT[w22, w3, w19, w39])/2 + 
     (B2*CT[w22, w3, w19, w40])/2 + B2*CT[w22, w3, w20, w16] - 
     B2*CT[w22, w3, w20, w20] + (B2*CT[w22, w3, w20, w25])/2 - 
     (B2*CT[w22, w3, w20, w3])/2 - (B2*CT[w22, w3, w20, w36])/2 + 
     (B2*CT[w22, w3, w20, w39])/2 + (B2*CT[w22, w3, w20, w4])/2 - 
     (B2*CT[w22, w3, w20, w5])/2 - (B2*CT[w22, w3, w20, w6])/2 + 
     (B1/2 - B2/2)*CT[w22, w3, w21, w1] + B2*CT[w22, w3, w21, w16] + 
     2*B2*CT[w22, w3, w21, w21] + (-1/2*B1 - B2/2)*CT[w22, w3, w21, w23] + 
     (B1/2 + B2/2)*CT[w22, w3, w21, w35] + (-1/2*B1 - B2/2)*
      CT[w22, w3, w21, w36] + (B1/2 - B2/2)*CT[w22, w3, w21, w4] + 
     (B1/2 + B2/2)*CT[w22, w3, w21, w40] + (-1/2*B1 - B2/2)*
      CT[w22, w3, w21, w5] + (B1/2 - B2/2)*CT[w22, w3, w21, w6] + 
     B2*CT[w22, w3, w22, w20] + 2*B2*CT[w22, w3, w22, w21] - 
     (B2*CT[w22, w3, w22, w23])/2 + (B2*CT[w22, w3, w22, w25])/2 + 
     (B2*CT[w22, w3, w22, w39])/2 - (3*B2*CT[w22, w3, w22, w4])/2 - 
     (B2*CT[w22, w3, w22, w40])/2 - (3*B2*CT[w22, w3, w22, w6])/2 - 
     (3*B1*CT[w22, w3, w23, w1])/4 + (B1 + B2)*CT[w22, w3, w23, w17] - 
     (B1*CT[w22, w3, w23, w2])/4 - B2*CT[w22, w3, w23, w21] - 
     (B2*CT[w22, w3, w23, w3])/2 - (B1*CT[w22, w3, w23, w35])/4 + 
     (B1*CT[w22, w3, w23, w36])/4 + (B2*CT[w22, w3, w23, w4])/2 + 
     (B1*CT[w22, w3, w23, w5])/4 - (B1*CT[w22, w3, w23, w6])/4 + 
     (-1/4*B1 - B2/2)*CT[w22, w3, w25, w1] + (B1*CT[w22, w3, w25, w2])/4 + 
     (B1/4 + B2/2)*CT[w22, w3, w25, w35] - (B1*CT[w22, w3, w25, w36])/4 - 
     (B1*CT[w22, w3, w25, w5])/4 + (B1/4 + B2/2)*CT[w22, w3, w25, w6] + 
     (-1/4*B1 - B2/2)*CT[w22, w3, w39, w1] + (B1*CT[w22, w3, w39, w2])/4 + 
     (B1/4 + B2/2)*CT[w22, w3, w39, w35] - (B1*CT[w22, w3, w39, w36])/4 - 
     (B1*CT[w22, w3, w39, w5])/4 + (B1/4 + B2/2)*CT[w22, w3, w39, w6] + 
     (B1/4 + B2/2)*CT[w22, w3, w4, w1] - B2*CT[w22, w3, w4, w16] - 
     (B1*CT[w22, w3, w4, w2])/4 - B2*CT[w22, w3, w4, w21] - 
     (B2*CT[w22, w3, w4, w25])/2 + (B2*CT[w22, w3, w4, w3])/2 + 
     (-1/4*B1 - B2/2)*CT[w22, w3, w4, w35] + (B1/4 + B2/2)*
      CT[w22, w3, w4, w36] - (B2*CT[w22, w3, w4, w39])/2 + 
     (B2*CT[w22, w3, w4, w4])/2 + (B1/4 + B2/2)*CT[w22, w3, w4, w5] + 
     (-1/4*B1 + B2)*CT[w22, w3, w4, w6] + (B1/4 + B2/2)*
      CT[w22, w3, w40, w1] - (B1*CT[w22, w3, w40, w2])/4 + 
     (-1/4*B1 - B2/2)*CT[w22, w3, w40, w35] + (B1*CT[w22, w3, w40, w36])/4 + 
     (B1*CT[w22, w3, w40, w5])/4 + (-1/4*B1 - B2/2)*CT[w22, w3, w40, w6] + 
     (B1/4 + B2/2)*CT[w22, w3, w6, w1] - B2*CT[w22, w3, w6, w16] + 
     (-B1 - B2)*CT[w22, w3, w6, w17] + (B1*CT[w22, w3, w6, w2])/4 - 
     B2*CT[w22, w3, w6, w20] - 2*B2*CT[w22, w3, w6, w21] + 
     (B1/2 + B2/2)*CT[w22, w3, w6, w23] + (B2*CT[w22, w3, w6, w3])/2 + 
     (-1/4*B1 - B2/2)*CT[w22, w3, w6, w35] + (B1/4 + B2/2)*
      CT[w22, w3, w6, w36] + (-1/2*B1 + B2)*CT[w22, w3, w6, w4] + 
     (-1/2*B1 - B2/2)*CT[w22, w3, w6, w40] + (B1/4 + B2/2)*
      CT[w22, w3, w6, w5] + (-1/4*B1 + (3*B2)/2)*CT[w22, w3, w6, w6] - 
     (B1*CT[w22, w4, w1, w1])/2 + (B1/2 + B2/4)*CT[w22, w4, w1, w2] - 
     B2*CT[w22, w4, w1, w20] + (B2*CT[w22, w4, w1, w3])/4 + 
     (B2*CT[w22, w4, w1, w36])/4 - (B2*CT[w22, w4, w1, w4])/4 + 
     (B1/2 + (3*B2)/4)*CT[w22, w4, w1, w5] - (B1*CT[w22, w4, w1, w6])/2 + 
     B2*CT[w22, w4, w18, w16] + B2*CT[w22, w4, w18, w17] - 
     B2*CT[w22, w4, w18, w3] - B2*CT[w22, w4, w18, w6] + 
     (-B1 - B2/2)*CT[w22, w4, w19, w1] + (B1 + B2)*CT[w22, w4, w19, w17] - 
     (B2*CT[w22, w4, w19, w23])/2 + (B2*CT[w22, w4, w19, w25])/2 - 
     (B2*CT[w22, w4, w19, w3])/2 + (B2*CT[w22, w4, w19, w35])/2 + 
     (B2*CT[w22, w4, w19, w39])/2 - (B2*CT[w22, w4, w19, w40])/2 - 
     B2*CT[w22, w4, w20, w1] - 4*B2*CT[w22, w4, w20, w20] + 
     B2*CT[w22, w4, w20, w21] + (B2*CT[w22, w4, w20, w25])/2 + 
     (B2*CT[w22, w4, w20, w3])/2 - (B2*CT[w22, w4, w20, w36])/2 + 
     (B2*CT[w22, w4, w20, w39])/2 + (3*B2*CT[w22, w4, w20, w4])/2 + 
     (2*B1 + (3*B2)/2)*CT[w22, w4, w20, w5] + (-2*B1 - B2/2)*
      CT[w22, w4, w20, w6] + (-1/2*B1 + B2/2)*CT[w22, w4, w21, w1] + 
     B2*CT[w22, w4, w21, w20] - 2*B2*CT[w22, w4, w21, w21] + 
     (B1/2 + B2/2)*CT[w22, w4, w21, w23] - B2*CT[w22, w4, w21, w3] + 
     (-1/2*B1 - B2/2)*CT[w22, w4, w21, w35] + (B1/2 + B2/2)*
      CT[w22, w4, w21, w36] + (-1/2*B1 - B2/2)*CT[w22, w4, w21, w4] + 
     (-1/2*B1 - B2/2)*CT[w22, w4, w21, w40] + (B1/2 + B2/2)*
      CT[w22, w4, w21, w5] + (-1/2*B1 + B2/2)*CT[w22, w4, w21, w6] - 
     B2*CT[w22, w4, w22, w21] + (B2*CT[w22, w4, w22, w23])/2 - 
     (B2*CT[w22, w4, w22, w25])/2 - (B2*CT[w22, w4, w22, w39])/2 + 
     (B2*CT[w22, w4, w22, w4])/2 + (B2*CT[w22, w4, w22, w40])/2 + 
     (B2*CT[w22, w4, w22, w6])/2 + (3*B1*CT[w22, w4, w23, w1])/4 + 
     (-B1 - B2)*CT[w22, w4, w23, w17] + (B1*CT[w22, w4, w23, w2])/4 + 
     B2*CT[w22, w4, w23, w21] + (B2*CT[w22, w4, w23, w3])/2 + 
     (B1*CT[w22, w4, w23, w35])/4 - (B1*CT[w22, w4, w23, w36])/4 - 
     (B2*CT[w22, w4, w23, w4])/2 - (B1*CT[w22, w4, w23, w5])/4 + 
     (B1*CT[w22, w4, w23, w6])/4 - (B1*CT[w22, w4, w25, w1])/2 + 
     (B1/2 + B2/4)*CT[w22, w4, w25, w2] + B2*CT[w22, w4, w25, w20] - 
     (3*B2*CT[w22, w4, w25, w3])/4 + (B2*CT[w22, w4, w25, w36])/4 - 
     (B2*CT[w22, w4, w25, w4])/4 + (-1/2*B1 - B2/4)*CT[w22, w4, w25, w5] + 
     (B1*CT[w22, w4, w25, w6])/2 + (B1/4 + B2/2)*CT[w22, w4, w3, w1] - 
     B2*CT[w22, w4, w3, w16] - (B1*CT[w22, w4, w3, w2])/4 - 
     B2*CT[w22, w4, w3, w21] - (B2*CT[w22, w4, w3, w25])/2 + 
     (B2*CT[w22, w4, w3, w3])/2 + (-1/4*B1 - B2/2)*CT[w22, w4, w3, w35] + 
     (B1/4 + B2/2)*CT[w22, w4, w3, w36] - (B2*CT[w22, w4, w3, w39])/2 + 
     (B2*CT[w22, w4, w3, w4])/2 + (B1/4 + B2/2)*CT[w22, w4, w3, w5] + 
     (-1/4*B1 + B2)*CT[w22, w4, w3, w6] - (B2*CT[w22, w4, w35, w2])/4 - 
     (B2*CT[w22, w4, w35, w3])/4 + (B1*CT[w22, w4, w35, w35])/2 + 
     (-1/2*B1 - B2/4)*CT[w22, w4, w35, w36] + (B2*CT[w22, w4, w35, w4])/4 + 
     (B2*CT[w22, w4, w35, w5])/4 + (B1/4 + B2/2)*CT[w22, w4, w36, w1] + 
     (-1/4*B1 + B2/4)*CT[w22, w4, w36, w2] + (B2*CT[w22, w4, w36, w3])/4 + 
     ((-3*B1)/4 - B2/2)*CT[w22, w4, w36, w35] + ((3*B1)/4 + B2/4)*
      CT[w22, w4, w36, w36] - (B2*CT[w22, w4, w36, w4])/4 + 
     (B1/4 - B2/4)*CT[w22, w4, w36, w5] + (-1/4*B1 - B2/2)*
      CT[w22, w4, w36, w6] - (B2*CT[w22, w4, w39, w2])/4 - 
     (B2*CT[w22, w4, w39, w3])/4 + (B1*CT[w22, w4, w39, w35])/2 + 
     (-1/2*B1 - B2/4)*CT[w22, w4, w39, w36] + (B2*CT[w22, w4, w39, w4])/4 + 
     (B2*CT[w22, w4, w39, w5])/4 - (B2*CT[w22, w4, w4, w1])/2 + 
     B2*CT[w22, w4, w4, w20] + (B2*CT[w22, w4, w4, w25])/2 + 
     (B2*CT[w22, w4, w4, w35])/2 - (B2*CT[w22, w4, w4, w36])/2 + 
     (B2*CT[w22, w4, w4, w39])/2 + (-B1 - (3*B2)/2)*CT[w22, w4, w4, w5] + 
     B1*CT[w22, w4, w4, w6] + (-1/4*B1 - B2/2)*CT[w22, w4, w40, w1] + 
     (B1*CT[w22, w4, w40, w2])/4 + (B1/4 + B2/2)*CT[w22, w4, w40, w35] - 
     (B1*CT[w22, w4, w40, w36])/4 - (B1*CT[w22, w4, w40, w5])/4 + 
     (B1/4 + B2/2)*CT[w22, w4, w40, w6] + (B1/4 + B2/2)*CT[w22, w4, w5, w1] + 
     ((-3*B1)/4 - B2/4)*CT[w22, w4, w5, w2] + (B1/2 + (3*B2)/4)*
      CT[w22, w4, w5, w3] + (B1/4 + B2/2)*CT[w22, w4, w5, w35] + 
     (B1/4 - B2/4)*CT[w22, w4, w5, w36] + (-1/2*B1 - (3*B2)/4)*
      CT[w22, w4, w5, w4] + ((3*B1)/4 + B2/4)*CT[w22, w4, w5, w5] + 
     (-1/4*B1 - B2/2)*CT[w22, w4, w5, w6] + B1*CT[w22, w4, w6, w17] + 
     B2*CT[w22, w4, w6, w20] + B2*CT[w22, w4, w6, w21] + 
     (-1/2*B1 - B2/2)*CT[w22, w4, w6, w23] + (-1/2*B1 + B2/2)*
      CT[w22, w4, w6, w3] + (-1/2*B1 - B2/2)*CT[w22, w4, w6, w36] + 
     B1*CT[w22, w4, w6, w4] + (B1/2 + B2/2)*CT[w22, w4, w6, w40] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w22, w4, w6, w5] + B1*CT[w22, w4, w6, w6] + 
     (B1 + B2/2)*CT[w22, w4, w9, w1] + (-B1 - B2/2)*CT[w22, w4, w9, w2] - 
     (B2*CT[w22, w4, w9, w25])/2 + (B2*CT[w22, w4, w9, w3])/2 - 
     (B2*CT[w22, w4, w9, w35])/2 - (B2*CT[w22, w4, w9, w39])/2 + 
     (B2*CT[w22, w4, w9, w4])/2 - (B1*CT[w22, w6, w1, w1])/2 + 
     (B1 + B2)*CT[w22, w6, w1, w17] + (-1/2*B1 - B2/4)*CT[w22, w6, w1, w2] - 
     B2*CT[w22, w6, w1, w20] - (B2*CT[w22, w6, w1, w23])/2 + 
     (B2*CT[w22, w6, w1, w3])/4 + (B2*CT[w22, w6, w1, w36])/4 + 
     (B2*CT[w22, w6, w1, w4])/4 - (B2*CT[w22, w6, w1, w40])/2 + 
     (B1/2 + (3*B2)/4)*CT[w22, w6, w1, w5] - (B1*CT[w22, w6, w1, w6])/2 + 
     ((-3*B1)/2 - B2)*CT[w22, w6, w17, w1] + (3*B1 + 3*B2)*
      CT[w22, w6, w17, w17] - (B1*CT[w22, w6, w17, w2])/2 + 
     B2*CT[w22, w6, w17, w20] + B2*CT[w22, w6, w17, w21] + 
     (-1/2*B1 - B2)*CT[w22, w6, w17, w23] + (-1/2*B1 - B2)*
      CT[w22, w6, w17, w3] - (B1*CT[w22, w6, w17, w35])/2 + 
     B1*CT[w22, w6, w17, w4] + (B1*CT[w22, w6, w17, w40])/2 + 
     (-1/2*B1 - B2)*CT[w22, w6, w17, w6] + B2*CT[w22, w6, w18, w16] + 
     B2*CT[w22, w6, w18, w17] - B2*CT[w22, w6, w18, w3] - 
     B2*CT[w22, w6, w18, w6] + (B1 + B2/2)*CT[w22, w6, w19, w1] + 
     (-B1 - B2)*CT[w22, w6, w19, w17] + (B2*CT[w22, w6, w19, w23])/2 - 
     (B2*CT[w22, w6, w19, w25])/2 + (B2*CT[w22, w6, w19, w3])/2 - 
     (B2*CT[w22, w6, w19, w35])/2 - (B2*CT[w22, w6, w19, w39])/2 + 
     (B2*CT[w22, w6, w19, w40])/2 - B2*CT[w22, w6, w20, w1] + 
     B2*CT[w22, w6, w20, w17] - 2*B2*CT[w22, w6, w20, w20] + 
     B2*CT[w22, w6, w20, w21] + B2*CT[w22, w6, w20, w4] + 
     (B1 + B2)*CT[w22, w6, w20, w5] + (-B1 - B2)*CT[w22, w6, w20, w6] + 
     (-B1 - B2/2)*CT[w22, w6, w21, w1] + B2*CT[w22, w6, w21, w17] + 
     B2*CT[w22, w6, w21, w20] - 4*B2*CT[w22, w6, w21, w21] + 
     (B1 + (3*B2)/2)*CT[w22, w6, w21, w23] - 2*B2*CT[w22, w6, w21, w3] + 
     (-B1 - B2/2)*CT[w22, w6, w21, w35] + (B1 + B2/2)*CT[w22, w6, w21, w36] + 
     (-B1 + B2/2)*CT[w22, w6, w21, w4] + (-B1 - B2/2)*CT[w22, w6, w21, w40] + 
     (B1 + B2/2)*CT[w22, w6, w21, w5] + (-B1 + B2/2)*CT[w22, w6, w21, w6] - 
     B2*CT[w22, w6, w22, w20] - (B2*CT[w22, w6, w22, w23])/2 + 
     (B2*CT[w22, w6, w22, w25])/2 + (B2*CT[w22, w6, w22, w39])/2 + 
     (B2*CT[w22, w6, w22, w4])/2 - (B2*CT[w22, w6, w22, w40])/2 + 
     (B2*CT[w22, w6, w22, w6])/2 + ((5*B1)/4 + B2/2)*CT[w22, w6, w23, w1] + 
     (-2*B1 - 2*B2)*CT[w22, w6, w23, w17] + (B1*CT[w22, w6, w23, w2])/4 + 
     B2*CT[w22, w6, w23, w21] + (B1/2 + B2)*CT[w22, w6, w23, w3] + 
     ((3*B1)/4 + B2/2)*CT[w22, w6, w23, w35] - (B1*CT[w22, w6, w23, w36])/4 + 
     (-1/2*B1 - B2)*CT[w22, w6, w23, w4] - (B1*CT[w22, w6, w23, w5])/4 + 
     ((3*B1)/4 + B2/2)*CT[w22, w6, w23, w6] - (B1*CT[w22, w6, w25, w1])/2 + 
     (B1/2 + B2/4)*CT[w22, w6, w25, w2] + B2*CT[w22, w6, w25, w20] - 
     (3*B2*CT[w22, w6, w25, w3])/4 + (B2*CT[w22, w6, w25, w36])/4 - 
     (B2*CT[w22, w6, w25, w4])/4 + (-1/2*B1 - B2/4)*CT[w22, w6, w25, w5] + 
     (B1*CT[w22, w6, w25, w6])/2 + (B1/4 + B2/2)*CT[w22, w6, w3, w1] - 
     B2*CT[w22, w6, w3, w16] + (-B1 - B2)*CT[w22, w6, w3, w17] + 
     (B1*CT[w22, w6, w3, w2])/4 - B2*CT[w22, w6, w3, w20] - 
     2*B2*CT[w22, w6, w3, w21] + (B1/2 + B2/2)*CT[w22, w6, w3, w23] + 
     (B2*CT[w22, w6, w3, w3])/2 + (-1/4*B1 - B2/2)*CT[w22, w6, w3, w35] + 
     (B1/4 + B2/2)*CT[w22, w6, w3, w36] + (-1/2*B1 + B2)*
      CT[w22, w6, w3, w4] + (-1/2*B1 - B2/2)*CT[w22, w6, w3, w40] + 
     (B1/4 + B2/2)*CT[w22, w6, w3, w5] + (-1/4*B1 + (3*B2)/2)*
      CT[w22, w6, w3, w6] - (B2*CT[w22, w6, w35, w2])/4 - 
     (B2*CT[w22, w6, w35, w3])/4 + (B1*CT[w22, w6, w35, w35])/2 + 
     (-1/2*B1 - B2/4)*CT[w22, w6, w35, w36] + (B2*CT[w22, w6, w35, w4])/4 + 
     (B2*CT[w22, w6, w35, w5])/4 + (B1/4 + B2/2)*CT[w22, w6, w36, w1] + 
     (-1/4*B1 + B2/4)*CT[w22, w6, w36, w2] + (B2*CT[w22, w6, w36, w3])/4 + 
     ((-3*B1)/4 - B2/2)*CT[w22, w6, w36, w35] + ((3*B1)/4 + B2/4)*
      CT[w22, w6, w36, w36] - (B2*CT[w22, w6, w36, w4])/4 + 
     (B1/4 - B2/4)*CT[w22, w6, w36, w5] + (-1/4*B1 - B2/2)*
      CT[w22, w6, w36, w6] - (B2*CT[w22, w6, w39, w2])/4 - 
     (B2*CT[w22, w6, w39, w3])/4 + (B1*CT[w22, w6, w39, w35])/2 + 
     (-1/2*B1 - B2/4)*CT[w22, w6, w39, w36] + (B2*CT[w22, w6, w39, w4])/4 + 
     (B2*CT[w22, w6, w39, w5])/4 + B1*CT[w22, w6, w4, w17] + 
     B2*CT[w22, w6, w4, w20] + B2*CT[w22, w6, w4, w21] + 
     (-1/2*B1 - B2/2)*CT[w22, w6, w4, w23] + (-1/2*B1 + B2/2)*
      CT[w22, w6, w4, w3] + (-1/2*B1 - B2/2)*CT[w22, w6, w4, w36] + 
     B1*CT[w22, w6, w4, w4] + (B1/2 + B2/2)*CT[w22, w6, w4, w40] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w22, w6, w4, w5] + B1*CT[w22, w6, w4, w6] + 
     (-1/4*B1 - B2/2)*CT[w22, w6, w40, w1] + (B1*CT[w22, w6, w40, w2])/4 + 
     (B1/4 + B2/2)*CT[w22, w6, w40, w35] - (B1*CT[w22, w6, w40, w36])/4 - 
     (B1*CT[w22, w6, w40, w5])/4 + (B1/4 + B2/2)*CT[w22, w6, w40, w6] + 
     (B1/4 + B2/2)*CT[w22, w6, w5, w1] + ((-3*B1)/4 - B2/4)*
      CT[w22, w6, w5, w2] + (B1/2 + (3*B2)/4)*CT[w22, w6, w5, w3] + 
     (B1/4 + B2/2)*CT[w22, w6, w5, w35] + (B1/4 - B2/4)*
      CT[w22, w6, w5, w36] + (-1/2*B1 - (3*B2)/4)*CT[w22, w6, w5, w4] + 
     ((3*B1)/4 + B2/4)*CT[w22, w6, w5, w5] + (-1/4*B1 - B2/2)*
      CT[w22, w6, w5, w6] + (B1 - B2)*CT[w22, w6, w6, w17] + 
     B2*CT[w22, w6, w6, w21] - (B1*CT[w22, w6, w6, w23])/2 + 
     (-1/2*B1 + B2)*CT[w22, w6, w6, w3] + (-1/2*B1 - B2)*
      CT[w22, w6, w6, w36] + B1*CT[w22, w6, w6, w4] + 
     (B1/2 + B2)*CT[w22, w6, w6, w40] + (-1/2*B1 - B2)*CT[w22, w6, w6, w5] - 
     B1*CT[w3, w1, w1, w12] - (B1*CT[w3, w1, w1, w26])/2 - 
     B2*CT[w3, w1, w1, w3] + (B1*CT[w3, w1, w1, w36])/2 - 
     (B1*CT[w3, w1, w1, w37])/2 + (B1*CT[w3, w1, w1, w4])/2 + 
     ((3*B1)/2 + B2)*CT[w3, w1, w1, w5] - B1*CT[w3, w1, w12, w1] + 
     2*B1*CT[w3, w1, w12, w12] - B1*CT[w3, w1, w12, w13] - 
     B1*CT[w3, w1, w12, w16] + (B1 + B2)*CT[w3, w1, w12, w3] + 
     B1*CT[w3, w1, w12, w4] + (-B1 - B2)*CT[w3, w1, w12, w5] + 
     (B1/2 + B2/2)*CT[w3, w1, w13, w1] - B1*CT[w3, w1, w13, w12] + 
     2*B1*CT[w3, w1, w13, w13] + (-1/2*B1 - B2/2)*CT[w3, w1, w13, w24] + 
     (-1/2*B1 + B2/2)*CT[w3, w1, w13, w3] + (-1/2*B1 - B2/2)*
      CT[w3, w1, w13, w36] + (B1/2 + B2/2)*CT[w3, w1, w13, w38] + 
     (-1/2*B1 + B2/2)*CT[w3, w1, w13, w4] + (-1/2*B1 - B2/2)*
      CT[w3, w1, w13, w5] + B1*CT[w3, w1, w13, w6] - B1*CT[w3, w1, w14, w1] + 
     B1*CT[w3, w1, w14, w12] + B1*CT[w3, w1, w14, w13] - 
     B1*CT[w3, w1, w14, w3] - B1*CT[w3, w1, w16, w12] + 
     (-2*B1 - 2*B2)*CT[w3, w1, w16, w16] + (B1/2 + B2)*CT[w3, w1, w16, w2] + 
     (B1*CT[w3, w1, w16, w24])/2 + (B1*CT[w3, w1, w16, w3])/2 + 
     (B1*CT[w3, w1, w16, w35])/2 + (B1*CT[w3, w1, w16, w38])/2 + 
     (B1/2 + B2)*CT[w3, w1, w16, w4] + (B1*CT[w3, w1, w16, w6])/2 - 
     B1*CT[w3, w1, w18, w16] - B1*CT[w3, w1, w18, w17] + 
     B1*CT[w3, w1, w18, w3] + B1*CT[w3, w1, w18, w6] + 
     (B1*CT[w3, w1, w24, w1])/2 - B1*CT[w3, w1, w24, w13] + 
     (B1 + B2)*CT[w3, w1, w24, w16] - (B2*CT[w3, w1, w24, w2])/4 - 
     (B2*CT[w3, w1, w24, w3])/4 + (B2*CT[w3, w1, w24, w36])/4 - 
     (3*B2*CT[w3, w1, w24, w4])/4 + (B2*CT[w3, w1, w24, w5])/4 - 
     (B1*CT[w3, w1, w24, w6])/2 + (B1*CT[w3, w1, w26, w1])/4 - 
     B1*CT[w3, w1, w26, w12] + (-1/4*B1 - B2/2)*CT[w3, w1, w26, w2] - 
     (B2*CT[w3, w1, w26, w3])/2 + (B1*CT[w3, w1, w26, w35])/4 - 
     (B1*CT[w3, w1, w26, w36])/4 + (B2*CT[w3, w1, w26, w4])/2 + 
     (B1/4 + B2/2)*CT[w3, w1, w26, w5] + (3*B1*CT[w3, w1, w26, w6])/4 - 
     B2*CT[w3, w1, w3, w1] - B1*CT[w3, w1, w3, w13] + 
     (B1 - B2)*CT[w3, w1, w3, w16] + (B2*CT[w3, w1, w3, w24])/2 + 
     (-B1 - B2/2)*CT[w3, w1, w3, w35] + (B1 + B2/2)*CT[w3, w1, w3, w36] + 
     (-B1 - B2/2)*CT[w3, w1, w3, w38] + (B1 + B2/2)*CT[w3, w1, w3, w5] + 
     (-B1 + B2/2)*CT[w3, w1, w3, w6] - (B2*CT[w3, w1, w35, w2])/4 + 
     (-1/2*B1 - B2/4)*CT[w3, w1, w35, w3] + (B1*CT[w3, w1, w35, w35])/2 + 
     (B2*CT[w3, w1, w35, w36])/4 + (B1/2 + B2/4)*CT[w3, w1, w35, w4] + 
     (B2*CT[w3, w1, w35, w5])/4 + (B1*CT[w3, w1, w36, w1])/4 + 
     (-1/4*B1 + B2/4)*CT[w3, w1, w36, w2] + (B1/2 + B2/4)*
      CT[w3, w1, w36, w3] - (B1*CT[w3, w1, w36, w35])/4 + 
     (-1/4*B1 - (3*B2)/4)*CT[w3, w1, w36, w36] + (-1/2*B1 - B2/4)*
      CT[w3, w1, w36, w4] + (B1/4 - B2/4)*CT[w3, w1, w36, w5] - 
     (B1*CT[w3, w1, w36, w6])/4 - (B1*CT[w3, w1, w37, w1])/4 + 
     (B1*CT[w3, w1, w37, w2])/4 - (B1*CT[w3, w1, w37, w35])/4 + 
     (B1/4 + B2/2)*CT[w3, w1, w37, w36] - (B1*CT[w3, w1, w37, w5])/4 + 
     (B1*CT[w3, w1, w37, w6])/4 - (B2*CT[w3, w1, w38, w2])/4 + 
     (-1/2*B1 - B2/4)*CT[w3, w1, w38, w3] + (B1*CT[w3, w1, w38, w35])/2 + 
     (B2*CT[w3, w1, w38, w36])/4 + (B1/2 + B2/4)*CT[w3, w1, w38, w4] + 
     (B2*CT[w3, w1, w38, w5])/4 + (B1*CT[w3, w1, w4, w1])/4 + 
     B1*CT[w3, w1, w4, w12] + (-1/4*B1 - B2/2)*CT[w3, w1, w4, w2] + 
     (B2*CT[w3, w1, w4, w3])/2 + (B1*CT[w3, w1, w4, w35])/4 - 
     (B1*CT[w3, w1, w4, w36])/4 + (B2*CT[w3, w1, w4, w4])/2 + 
     ((-3*B1)/4 - B2/2)*CT[w3, w1, w4, w5] - (B1*CT[w3, w1, w4, w6])/4 + 
     ((3*B1)/4 + B2/2)*CT[w3, w1, w5, w1] + (B1/4 + (3*B2)/4)*
      CT[w3, w1, w5, w2] + (B1/2 + B2/4)*CT[w3, w1, w5, w3] + 
     (B1/4 + B2/2)*CT[w3, w1, w5, w35] + (B1/4 - B2/4)*CT[w3, w1, w5, w36] + 
     (-1/2*B1 - B2/4)*CT[w3, w1, w5, w4] + (-1/4*B1 - (3*B2)/4)*
      CT[w3, w1, w5, w5] + ((-3*B1)/4 - B2/2)*CT[w3, w1, w5, w6] - 
     (B1*CT[w3, w1, w6, w1])/2 + B1*CT[w3, w1, w6, w12] + 
     B1*CT[w3, w1, w6, w13] + (B1 + B2)*CT[w3, w1, w6, w16] + 
     B1*CT[w3, w1, w6, w17] + (-1/2*B1 - (3*B2)/4)*CT[w3, w1, w6, w2] + 
     ((-3*B1)/2 + B2/4)*CT[w3, w1, w6, w3] + (-1/2*B1 - B2/4)*
      CT[w3, w1, w6, w36] + (-1/2*B1 - B2/4)*CT[w3, w1, w6, w4] + 
     (-1/2*B1 - B2/4)*CT[w3, w1, w6, w5] - (B1*CT[w3, w1, w6, w6])/2 - 
     (B1*CT[w3, w1, w8, w1])/2 + (B1/2 + B2)*CT[w3, w1, w8, w2] + 
     (B1*CT[w3, w1, w8, w26])/2 - (B1*CT[w3, w1, w8, w35])/2 + 
     (B1*CT[w3, w1, w8, w37])/2 + (-1/2*B1 - B2)*CT[w3, w1, w8, w4] - 
     (B1*CT[w3, w1, w8, w6])/2 - (B1*CT[w3, w10, w1, w1])/4 - 
     B1*CT[w3, w10, w1, w12] + (B1/4 + B2/2)*CT[w3, w10, w1, w2] + 
     (B1*CT[w3, w10, w1, w26])/2 - (B2*CT[w3, w10, w1, w3])/2 - 
     (B1*CT[w3, w10, w1, w35])/4 - (B1*CT[w3, w10, w1, w36])/4 + 
     (B1*CT[w3, w10, w1, w37])/2 + (-1/2*B1 - B2/2)*CT[w3, w10, w1, w4] + 
     (B1/4 + B2/2)*CT[w3, w10, w1, w5] + (B1*CT[w3, w10, w1, w6])/4 + 
     (B1*CT[w3, w10, w25, w1])/4 + (-1/4*B1 - B2/2)*CT[w3, w10, w25, w2] - 
     B2*CT[w3, w10, w25, w20] + (B2*CT[w3, w10, w25, w3])/2 + 
     (B1*CT[w3, w10, w25, w35])/4 - (B1*CT[w3, w10, w25, w36])/4 + 
     (B2*CT[w3, w10, w25, w4])/2 + (B1/4 + B2/2)*CT[w3, w10, w25, w5] - 
     (B1*CT[w3, w10, w25, w6])/4 - (B1*CT[w3, w10, w26, w1])/4 + 
     B1*CT[w3, w10, w26, w12] + (B1/4 + B2/2)*CT[w3, w10, w26, w2] + 
     (B2*CT[w3, w10, w26, w3])/2 - (B1*CT[w3, w10, w26, w35])/4 + 
     (B1*CT[w3, w10, w26, w36])/4 - (B2*CT[w3, w10, w26, w4])/2 + 
     (-1/4*B1 - B2/2)*CT[w3, w10, w26, w5] - (3*B1*CT[w3, w10, w26, w6])/4 - 
     (B1*CT[w3, w10, w35, w1])/4 + (B1*CT[w3, w10, w35, w2])/4 - 
     (B1*CT[w3, w10, w35, w35])/4 + (B1/4 + B2/2)*CT[w3, w10, w35, w36] - 
     (B1*CT[w3, w10, w35, w5])/4 + (B1*CT[w3, w10, w35, w6])/4 + 
     (B1*CT[w3, w10, w37, w1])/4 - (B1*CT[w3, w10, w37, w2])/4 + 
     (B1*CT[w3, w10, w37, w35])/4 + (-1/4*B1 - B2/2)*CT[w3, w10, w37, w36] + 
     (B1*CT[w3, w10, w37, w5])/4 - (B1*CT[w3, w10, w37, w6])/4 - 
     (B1*CT[w3, w10, w39, w1])/4 + (B1*CT[w3, w10, w39, w2])/4 - 
     (B1*CT[w3, w10, w39, w35])/4 + (B1/4 + B2/2)*CT[w3, w10, w39, w36] - 
     (B1*CT[w3, w10, w39, w5])/4 + (B1*CT[w3, w10, w39, w6])/4 - 
     (B1*CT[w3, w10, w4, w1])/4 + (B1/4 + B2/2)*CT[w3, w10, w4, w2] + 
     B2*CT[w3, w10, w4, w20] - (B2*CT[w3, w10, w4, w3])/2 - 
     (B1*CT[w3, w10, w4, w35])/4 + (B1*CT[w3, w10, w4, w36])/4 - 
     (B2*CT[w3, w10, w4, w4])/2 + (-1/4*B1 - B2/2)*CT[w3, w10, w4, w5] + 
     (B1*CT[w3, w10, w4, w6])/4 - B1*CT[w3, w10, w7, w12] + 
     B2*CT[w3, w10, w7, w20] - B2*CT[w3, w10, w7, w3] + 
     B1*CT[w3, w10, w7, w6] + (B1*CT[w3, w10, w8, w1])/2 + 
     (-1/2*B1 - B2)*CT[w3, w10, w8, w2] - (B1*CT[w3, w10, w8, w26])/2 + 
     (B1*CT[w3, w10, w8, w35])/2 - (B1*CT[w3, w10, w8, w37])/2 + 
     (B1/2 + B2)*CT[w3, w10, w8, w4] + (B1*CT[w3, w10, w8, w6])/2 + 
     ((5*B1)/4 + B2)*CT[w3, w13, w1, w1] - B1*CT[w3, w13, w1, w12] + 
     2*B1*CT[w3, w13, w1, w13] + (B1/4 + (3*B2)/4)*CT[w3, w13, w1, w2] + 
     (-1/2*B1 - B2/2)*CT[w3, w13, w1, w24] + (3*B2*CT[w3, w13, w1, w3])/4 + 
     (B1/4 + B2/2)*CT[w3, w13, w1, w35] + (-1/4*B1 - (3*B2)/4)*
      CT[w3, w13, w1, w36] + (B1/2 + B2/2)*CT[w3, w13, w1, w38] + 
     (-B1 + B2/4)*CT[w3, w13, w1, w4] + ((-3*B1)/4 - (5*B2)/4)*
      CT[w3, w13, w1, w5] + (B1/4 - B2/2)*CT[w3, w13, w1, w6] + 
     (2*B1 - (3*B2)/2)*CT[w3, w13, w13, w1] - 10*B1*CT[w3, w13, w13, w13] + 
     (3*B1 + (3*B2)/2)*CT[w3, w13, w13, w24] + (3*B1 - (3*B2)/2)*
      CT[w3, w13, w13, w3] + (3*B2*CT[w3, w13, w13, w36])/2 - 
     (3*B2*CT[w3, w13, w13, w38])/2 + (B1 - (3*B2)/2)*CT[w3, w13, w13, w4] + 
     (3*B2*CT[w3, w13, w13, w5])/2 - 2*B1*CT[w3, w13, w13, w6] - 
     B1*CT[w3, w13, w14, w1] + B1*CT[w3, w13, w14, w12] + 
     B1*CT[w3, w13, w14, w13] - B1*CT[w3, w13, w14, w3] + 
     B1*CT[w3, w13, w18, w16] + B1*CT[w3, w13, w18, w17] - 
     B1*CT[w3, w13, w18, w3] - B1*CT[w3, w13, w18, w6] + 
     ((-3*B1)/4 - B2/2)*CT[w3, w13, w24, w1] + B1*CT[w3, w13, w24, w13] + 
     (-3*B1 - 3*B2)*CT[w3, w13, w24, w16] + (B1/4 + (3*B2)/4)*
      CT[w3, w13, w24, w2] + (B1 + (5*B2)/4)*CT[w3, w13, w24, w3] + 
     (-1/4*B1 - B2/2)*CT[w3, w13, w24, w35] + (B1/4 - B2/4)*
      CT[w3, w13, w24, w36] + (B1 + (7*B2)/4)*CT[w3, w13, w24, w4] + 
     (-1/4*B1 - (3*B2)/4)*CT[w3, w13, w24, w5] + ((3*B1)/4 + B2/2)*
      CT[w3, w13, w24, w6] + (B1/4 + (3*B2)/2)*CT[w3, w13, w3, w1] + 
     4*B1*CT[w3, w13, w3, w13] + (2*B1 + 3*B2)*CT[w3, w13, w3, w16] + 
     (-1/4*B1 - (3*B2)/4)*CT[w3, w13, w3, w2] + ((-3*B1)/2 - B2)*
      CT[w3, w13, w3, w24] + ((-3*B1)/2 - B2/4)*CT[w3, w13, w3, w3] + 
     (B1/4 + B2/2)*CT[w3, w13, w3, w35] + ((-3*B1)/4 - (3*B2)/4)*
      CT[w3, w13, w3, w36] + (B1/2 + B2)*CT[w3, w13, w3, w38] + 
     ((-3*B1)/2 - (3*B2)/4)*CT[w3, w13, w3, w4] + 
     (-1/4*B1 - B2/4)*CT[w3, w13, w3, w5] + (B1/4 - B2/2)*
      CT[w3, w13, w3, w6] - (B1*CT[w3, w13, w36, w1])/4 + 
     (B1/4 - B2/4)*CT[w3, w13, w36, w2] + (-1/2*B1 - B2/4)*
      CT[w3, w13, w36, w3] + (B1*CT[w3, w13, w36, w35])/4 + 
     (B1/4 + (3*B2)/4)*CT[w3, w13, w36, w36] + 
     (B1/2 + B2/4)*CT[w3, w13, w36, w4] + (-1/4*B1 + B2/4)*
      CT[w3, w13, w36, w5] + (B1*CT[w3, w13, w36, w6])/4 + 
     (B1*CT[w3, w13, w38, w1])/4 + (-1/4*B1 + B2/4)*CT[w3, w13, w38, w2] + 
     (B1/2 + B2/4)*CT[w3, w13, w38, w3] - (B1*CT[w3, w13, w38, w35])/4 + 
     (-1/4*B1 - (3*B2)/4)*CT[w3, w13, w38, w36] + 
     (-1/2*B1 - B2/4)*CT[w3, w13, w38, w4] + (B1/4 - B2/4)*
      CT[w3, w13, w38, w5] - (B1*CT[w3, w13, w38, w6])/4 + 
     ((-3*B1)/4 + B2)*CT[w3, w13, w4, w1] + 3*B1*CT[w3, w13, w4, w13] + 
     (3*B1 + 3*B2)*CT[w3, w13, w4, w16] + (-1/4*B1 - (3*B2)/4)*
      CT[w3, w13, w4, w2] + ((-3*B1)/2 - B2/2)*CT[w3, w13, w4, w24] + 
     ((-3*B1)/2 - (3*B2)/4)*CT[w3, w13, w4, w3] + 
     (B1/4 + B2/2)*CT[w3, w13, w4, w35] + (B1/4 - B2/4)*
      CT[w3, w13, w4, w36] + (-1/2*B1 + B2/2)*CT[w3, w13, w4, w38] + 
     ((-3*B1)/2 - (5*B2)/4)*CT[w3, w13, w4, w4] + 
     ((3*B1)/4 + B2/4)*CT[w3, w13, w4, w5] + (B1/4 - B2/2)*
      CT[w3, w13, w4, w6] + ((-3*B1)/4 - B2/2)*CT[w3, w13, w5, w1] + 
     (-1/4*B1 - (3*B2)/4)*CT[w3, w13, w5, w2] + (-1/2*B1 - B2/4)*
      CT[w3, w13, w5, w3] + (-1/4*B1 - B2/2)*CT[w3, w13, w5, w35] + 
     (-1/4*B1 + B2/4)*CT[w3, w13, w5, w36] + (B1/2 + B2/4)*
      CT[w3, w13, w5, w4] + (B1/4 + (3*B2)/4)*CT[w3, w13, w5, w5] + 
     ((3*B1)/4 + B2/2)*CT[w3, w13, w5, w6] + (B1/2 - B2/2)*
      CT[w3, w13, w6, w1] - 2*B1*CT[w3, w13, w6, w13] - 
     B1*CT[w3, w13, w6, w17] + (B1/2 + B2/2)*CT[w3, w13, w6, w24] + 
     (B1/2 - B2/2)*CT[w3, w13, w6, w3] + (B1/2 + B2/2)*CT[w3, w13, w6, w36] + 
     (-1/2*B1 - B2/2)*CT[w3, w13, w6, w38] + (B1/2 - B2/2)*
      CT[w3, w13, w6, w4] + (B1/2 + B2/2)*CT[w3, w13, w6, w5] - 
     (7*B1*CT[w3, w14, w1, w1])/4 + 2*B1*CT[w3, w14, w1, w12] - 
     B1*CT[w3, w14, w1, w16] + (-1/4*B1 - B2/2)*CT[w3, w14, w1, w2] + 
     (B2*CT[w3, w14, w1, w3])/2 + (B1*CT[w3, w14, w1, w35])/4 - 
     (B1*CT[w3, w14, w1, w36])/4 + (B1 + B2/2)*CT[w3, w14, w1, w4] + 
     ((-3*B1)/4 - B2/2)*CT[w3, w14, w1, w5] + (3*B1*CT[w3, w14, w1, w6])/4 + 
     (-B1 - B2)*CT[w3, w14, w11, w16] + (B1*CT[w3, w14, w11, w24])/2 - 
     (B1*CT[w3, w14, w11, w26])/2 + (B1*CT[w3, w14, w11, w35])/2 - 
     (B1*CT[w3, w14, w11, w37])/2 + (B1*CT[w3, w14, w11, w38])/2 + 
     (B1/2 + B2)*CT[w3, w14, w11, w4] + (B1*CT[w3, w14, w11, w6])/2 + 
     B1*CT[w3, w14, w12, w1] - 2*B1*CT[w3, w14, w12, w12] + 
     B1*CT[w3, w14, w12, w13] + B1*CT[w3, w14, w12, w16] + 
     (-B1 - B2)*CT[w3, w14, w12, w3] - B1*CT[w3, w14, w12, w4] + 
     (B1 + B2)*CT[w3, w14, w12, w5] - (B1*CT[w3, w14, w13, w1])/2 + 
     B1*CT[w3, w14, w13, w12] + 3*B1*CT[w3, w14, w13, w13] + 
     B1*CT[w3, w14, w13, w16] - (B1*CT[w3, w14, w13, w24])/2 - 
     (5*B1*CT[w3, w14, w13, w3])/2 + (B1*CT[w3, w14, w13, w36])/2 - 
     (B1*CT[w3, w14, w13, w38])/2 - (B1*CT[w3, w14, w13, w4])/2 + 
     (B1*CT[w3, w14, w13, w5])/2 - B1*CT[w3, w14, w13, w6] + 
     (3*B1*CT[w3, w14, w14, w1])/2 - 2*B1*CT[w3, w14, w14, w12] - 
     B1*CT[w3, w14, w14, w13] - (B1*CT[w3, w14, w14, w24])/2 + 
     (B1*CT[w3, w14, w14, w26])/2 + (3*B1*CT[w3, w14, w14, w3])/2 + 
     (B1*CT[w3, w14, w14, w37])/2 - (B1*CT[w3, w14, w14, w38])/2 - 
     B1*CT[w3, w14, w16, w1] + B1*CT[w3, w14, w16, w12] + 
     B1*CT[w3, w14, w16, w13] - B1*CT[w3, w14, w16, w3] - 
     (B1*CT[w3, w14, w24, w1])/4 + (B1 + B2)*CT[w3, w14, w24, w16] + 
     (-1/4*B1 - B2/2)*CT[w3, w14, w24, w2] + (-1/2*B1 - B2/2)*
      CT[w3, w14, w24, w3] - (B1*CT[w3, w14, w24, w35])/4 - 
     (B1*CT[w3, w14, w24, w36])/4 + (-1/2*B1 - B2/2)*CT[w3, w14, w24, w4] + 
     (B1/4 + B2/2)*CT[w3, w14, w24, w5] + (B1*CT[w3, w14, w24, w6])/4 - 
     (B1*CT[w3, w14, w26, w1])/4 + B1*CT[w3, w14, w26, w12] + 
     (B1/4 + B2/2)*CT[w3, w14, w26, w2] + (B2*CT[w3, w14, w26, w3])/2 - 
     (B1*CT[w3, w14, w26, w35])/4 + (B1*CT[w3, w14, w26, w36])/4 - 
     (B2*CT[w3, w14, w26, w4])/2 + (-1/4*B1 - B2/2)*CT[w3, w14, w26, w5] - 
     (3*B1*CT[w3, w14, w26, w6])/4 - (B1*CT[w3, w14, w3, w1])/4 - 
     2*B1*CT[w3, w14, w3, w13] + (-2*B1 - B2)*CT[w3, w14, w3, w16] + 
     (B1/4 + B2/2)*CT[w3, w14, w3, w2] + (B1*CT[w3, w14, w3, w24])/2 + 
     (2*B1 + B2/2)*CT[w3, w14, w3, w3] + (B1*CT[w3, w14, w3, w35])/4 - 
     (B1*CT[w3, w14, w3, w36])/4 + (B1*CT[w3, w14, w3, w38])/2 + 
     (B1 + B2/2)*CT[w3, w14, w3, w4] + ((-3*B1)/4 - B2/2)*
      CT[w3, w14, w3, w5] + (3*B1*CT[w3, w14, w3, w6])/4 + 
     (B1*CT[w3, w14, w37, w1])/4 - (B1*CT[w3, w14, w37, w2])/4 + 
     (B1*CT[w3, w14, w37, w35])/4 + (-1/4*B1 - B2/2)*CT[w3, w14, w37, w36] + 
     (B1*CT[w3, w14, w37, w5])/4 - (B1*CT[w3, w14, w37, w6])/4 - 
     (B1*CT[w3, w14, w38, w1])/4 + (B1*CT[w3, w14, w38, w2])/4 - 
     (B1*CT[w3, w14, w38, w35])/4 + (B1/4 + B2/2)*CT[w3, w14, w38, w36] - 
     (B1*CT[w3, w14, w38, w5])/4 + (B1*CT[w3, w14, w38, w6])/4 + 
     B1*CT[w3, w14, w4, w1] - B1*CT[w3, w14, w4, w12] - 
     B1*CT[w3, w14, w4, w13] + B1*CT[w3, w14, w4, w3] + 
     B1*CT[w3, w14, w6, w1] - B1*CT[w3, w14, w6, w12] - 
     B1*CT[w3, w14, w6, w13] + B1*CT[w3, w14, w6, w3] - 
     B1*CT[w3, w16, w1, w12] + (-2*B1 - 2*B2)*CT[w3, w16, w1, w16] + 
     (B1/2 + B2)*CT[w3, w16, w1, w2] + (B1*CT[w3, w16, w1, w24])/2 + 
     (B1*CT[w3, w16, w1, w3])/2 + (B1*CT[w3, w16, w1, w35])/2 + 
     (B1*CT[w3, w16, w1, w38])/2 + (B1/2 + B2)*CT[w3, w16, w1, w4] + 
     (B1*CT[w3, w16, w1, w6])/2 - B1*CT[w3, w16, w14, w1] + 
     B1*CT[w3, w16, w14, w12] + B1*CT[w3, w16, w14, w13] - 
     B1*CT[w3, w16, w14, w3] + (-2*B1 - 2*B2)*CT[w3, w16, w16, w1] + 
     (-10*B1 - 10*B2)*CT[w3, w16, w16, w16] + (3*B2*CT[w3, w16, w16, w2])/2 + 
     (3*B1 + (3*B2)/2)*CT[w3, w16, w16, w24] + (3*B1 + (9*B2)/2)*
      CT[w3, w16, w16, w3] - (3*B2*CT[w3, w16, w16, w35])/2 - 
     (3*B2*CT[w3, w16, w16, w38])/2 + (B1 + (5*B2)/2)*CT[w3, w16, w16, w4] + 
     (2*B1 + B2/2)*CT[w3, w16, w16, w6] + (B1 + B2)*CT[w3, w16, w18, w16] + 
     (B1 + B2)*CT[w3, w16, w18, w17] + (-B1 - B2)*CT[w3, w16, w18, w3] + 
     (-B1 - B2)*CT[w3, w16, w18, w6] + ((3*B1)/4 + B2/2)*
      CT[w3, w16, w2, w1] + (B1/4 + B2/4)*CT[w3, w16, w2, w2] + 
     (-1/2*B1 - (3*B2)/4)*CT[w3, w16, w2, w3] + (-1/4*B1 + B2/2)*
      CT[w3, w16, w2, w35] + (-1/4*B1 - B2/4)*CT[w3, w16, w2, w36] + 
     (B1/2 + (3*B2)/4)*CT[w3, w16, w2, w4] + (-1/4*B1 - B2/4)*
      CT[w3, w16, w2, w5] + ((-3*B1)/4 - B2/2)*CT[w3, w16, w2, w6] + 
     B2*CT[w3, w16, w22, w20] + B2*CT[w3, w16, w22, w21] - 
     B2*CT[w3, w16, w22, w4] - B2*CT[w3, w16, w22, w6] + 
     ((3*B1)/4 - B2/2)*CT[w3, w16, w24, w1] - 3*B1*CT[w3, w16, w24, w13] + 
     (B1 + B2)*CT[w3, w16, w24, w16] + (-1/4*B1 - B2/4)*
      CT[w3, w16, w24, w2] + (B1 - B2/4)*CT[w3, w16, w24, w3] + 
     (-1/4*B1 + B2/2)*CT[w3, w16, w24, w35] + (B1/4 + B2/4)*
      CT[w3, w16, w24, w36] + (B1 - (3*B2)/4)*CT[w3, w16, w24, w4] + 
     (B1/4 + B2/4)*CT[w3, w16, w24, w5] + ((-3*B1)/4 + B2/2)*
      CT[w3, w16, w24, w6] + (B1/4 + B2/2)*CT[w3, w16, w3, w1] + 
     2*B1*CT[w3, w16, w3, w13] + (4*B1 + 4*B2)*CT[w3, w16, w3, w16] + 
     (-1/4*B1 - (5*B2)/4)*CT[w3, w16, w3, w2] + ((-3*B1)/2 - B2/2)*
      CT[w3, w16, w3, w24] + ((-3*B1)/2 - (5*B2)/4)*CT[w3, w16, w3, w3] - 
     (B1*CT[w3, w16, w3, w35])/4 + (-1/4*B1 - B2/4)*CT[w3, w16, w3, w36] + 
     (-1/2*B1 + B2/2)*CT[w3, w16, w3, w38] + ((-3*B1)/2 - (3*B2)/4)*
      CT[w3, w16, w3, w4] + (-1/4*B1 - B2/4)*CT[w3, w16, w3, w5] + 
     (B1*CT[w3, w16, w3, w6])/4 + (B1/4 + B2/2)*CT[w3, w16, w35, w1] + 
     (-1/4*B1 - B2/4)*CT[w3, w16, w35, w2] + (-1/2*B1 - B2/4)*
      CT[w3, w16, w35, w3] + (B1/4 - B2/2)*CT[w3, w16, w35, w35] + 
     (B1/4 + B2/4)*CT[w3, w16, w35, w36] + (B1/2 + B2/4)*
      CT[w3, w16, w35, w4] + (B1/4 + B2/4)*CT[w3, w16, w35, w5] + 
     (-1/4*B1 - B2/2)*CT[w3, w16, w35, w6] + (B1/4 + B2/2)*
      CT[w3, w16, w38, w1] + (-1/4*B1 - B2/4)*CT[w3, w16, w38, w2] + 
     (-1/2*B1 - B2/4)*CT[w3, w16, w38, w3] + (B1/4 - B2/2)*
      CT[w3, w16, w38, w35] + (B1/4 + B2/4)*CT[w3, w16, w38, w36] + 
     (B1/2 + B2/4)*CT[w3, w16, w38, w4] + (B1/4 + B2/4)*
      CT[w3, w16, w38, w5] + (-1/4*B1 - B2/2)*CT[w3, w16, w38, w6] + 
     (B1/4 + (3*B2)/2)*CT[w3, w16, w4, w1] + 3*B1*CT[w3, w16, w4, w13] + 
     (3*B1 + 3*B2)*CT[w3, w16, w4, w16] + ((3*B1)/4 + B2/4)*
      CT[w3, w16, w4, w2] - B2*CT[w3, w16, w4, w20] + 
     ((-3*B1)/2 - B2)*CT[w3, w16, w4, w24] + ((-3*B1)/2 - (3*B2)/4)*
      CT[w3, w16, w4, w3] + ((3*B1)/4 + B2/2)*CT[w3, w16, w4, w35] + 
     (-1/4*B1 - B2/4)*CT[w3, w16, w4, w36] + 
     (B1/2 + B2)*CT[w3, w16, w4, w38] + ((-3*B1)/2 - B2/4)*
      CT[w3, w16, w4, w4] + (-1/4*B1 - B2/4)*CT[w3, w16, w4, w5] + 
     ((-3*B1)/4 - B2/2)*CT[w3, w16, w4, w6] + (B1/4 + B2/2)*
      CT[w3, w16, w6, w1] + (2*B1 + 2*B2)*CT[w3, w16, w6, w16] + 
     (-B1 - B2)*CT[w3, w16, w6, w17] + ((-3*B1)/4 - (5*B2)/4)*
      CT[w3, w16, w6, w2] - B2*CT[w3, w16, w6, w21] - 
     (B1*CT[w3, w16, w6, w24])/2 - (B2*CT[w3, w16, w6, w3])/4 + 
     (-1/4*B1 - B2/2)*CT[w3, w16, w6, w35] + (B1/4 + B2/4)*
      CT[w3, w16, w6, w36] - (B1*CT[w3, w16, w6, w38])/2 + 
     (-B1 - (3*B2)/4)*CT[w3, w16, w6, w4] + (B1/4 + B2/4)*
      CT[w3, w16, w6, w5] + ((5*B1)/4 + (3*B2)/2)*CT[w3, w16, w6, w6] - 
     B1*CT[w3, w18, w1, w16] - B1*CT[w3, w18, w1, w17] + 
     B1*CT[w3, w18, w1, w3] + B1*CT[w3, w18, w1, w6] + 
     B1*CT[w3, w18, w13, w16] + B1*CT[w3, w18, w13, w17] - 
     B1*CT[w3, w18, w13, w3] - B1*CT[w3, w18, w13, w6] + 
     (B1/2 - B2/2)*CT[w3, w18, w15, w1] - B1*CT[w3, w18, w15, w13] + 
     B2*CT[w3, w18, w15, w21] + (-1/2*B1 - B2/2)*CT[w3, w18, w15, w23] + 
     (B1/2 + B2/2)*CT[w3, w18, w15, w24] + (-1/2*B1 - B2/2)*
      CT[w3, w18, w15, w38] + (B1/2 - B2/2)*CT[w3, w18, w15, w4] + 
     (B1/2 + B2/2)*CT[w3, w18, w15, w40] - B1*CT[w3, w18, w16, w1] + 
     B1*CT[w3, w18, w16, w13] + (3*B1 + 3*B2)*CT[w3, w18, w16, w16] + 
     (B1 + B2)*CT[w3, w18, w16, w17] + (B1/2 + B2/2)*CT[w3, w18, w16, w2] + 
     (-1/2*B1 - B2/2)*CT[w3, w18, w16, w24] + ((-5*B1)/2 - (5*B2)/2)*
      CT[w3, w18, w16, w3] + (B1/2 + B2/2)*CT[w3, w18, w16, w35] + 
     (B1/2 + B2/2)*CT[w3, w18, w16, w38] + (-1/2*B1 - B2/2)*
      CT[w3, w18, w16, w4] + (-1/2*B1 - B2/2)*CT[w3, w18, w16, w6] + 
     (B2*CT[w3, w18, w17, w1])/2 + B1*CT[w3, w18, w17, w13] + 
     (B1 + B2)*CT[w3, w18, w17, w16] + (-2*B1 - 2*B2)*CT[w3, w18, w17, w17] + 
     (B1 + B2/2)*CT[w3, w18, w17, w2] + (B2*CT[w3, w18, w17, w23])/2 + 
     (-B1 - B2/2)*CT[w3, w18, w17, w3] - (B2*CT[w3, w18, w17, w35])/2 + 
     (-B1 - B2)*CT[w3, w18, w17, w4] + (B2*CT[w3, w18, w17, w40])/2 + 
     (B1 + B2/2)*CT[w3, w18, w17, w6] + (-B1 - B2)*CT[w3, w18, w18, w16] + 
     (-2*B1 - 2*B2)*CT[w3, w18, w18, w17] + (B1/2 + B2/2)*
      CT[w3, w18, w18, w23] + (-1/2*B1 - B2/2)*CT[w3, w18, w18, w24] + 
     ((3*B1)/2 + (3*B2)/2)*CT[w3, w18, w18, w3] + 
     (B1/2 + B2/2)*CT[w3, w18, w18, w35] + (B1/2 + B2/2)*
      CT[w3, w18, w18, w38] + (-1/2*B1 - B2/2)*CT[w3, w18, w18, w40] + 
     ((3*B1)/2 + (3*B2)/2)*CT[w3, w18, w18, w6] - (3*B1*CT[w3, w18, w23, w1])/
      4 + (B1 + B2)*CT[w3, w18, w23, w17] - (B1*CT[w3, w18, w23, w2])/4 - 
     B2*CT[w3, w18, w23, w21] - (B2*CT[w3, w18, w23, w3])/2 - 
     (B1*CT[w3, w18, w23, w35])/4 + (B1*CT[w3, w18, w23, w36])/4 + 
     (B2*CT[w3, w18, w23, w4])/2 + (B1*CT[w3, w18, w23, w5])/4 - 
     (B1*CT[w3, w18, w23, w6])/4 + (B1/4 + B2/2)*CT[w3, w18, w24, w1] + 
     B1*CT[w3, w18, w24, w13] + (B1*CT[w3, w18, w24, w2])/4 - 
     (B1*CT[w3, w18, w24, w3])/2 + (-1/4*B1 - B2/2)*CT[w3, w18, w24, w35] - 
     (B1*CT[w3, w18, w24, w36])/4 - (B1*CT[w3, w18, w24, w4])/2 - 
     (B1*CT[w3, w18, w24, w5])/4 + (-1/4*B1 - B2/2)*CT[w3, w18, w24, w6] + 
     ((3*B1)/4 - B2/2)*CT[w3, w18, w3, w1] - 2*B1*CT[w3, w18, w3, w13] + 
     (-2*B1 - 2*B2)*CT[w3, w18, w3, w16] + ((-3*B1)/4 - B2/2)*
      CT[w3, w18, w3, w2] + (B1/2 + B2/2)*CT[w3, w18, w3, w24] + 
     (2*B1 + (3*B2)/2)*CT[w3, w18, w3, w3] - (B1*CT[w3, w18, w3, w35])/4 + 
     (B1*CT[w3, w18, w3, w36])/4 + (-1/2*B1 - B2/2)*CT[w3, w18, w3, w38] + 
     (B1 + B2/2)*CT[w3, w18, w3, w4] + (B1*CT[w3, w18, w3, w5])/4 - 
     (B1*CT[w3, w18, w3, w6])/4 + (-1/4*B1 - B2/2)*CT[w3, w18, w35, w1] + 
     (B1*CT[w3, w18, w35, w2])/4 + (B1/4 + B2/2)*CT[w3, w18, w35, w35] - 
     (B1*CT[w3, w18, w35, w36])/4 - (B1*CT[w3, w18, w35, w5])/4 + 
     (B1/4 + B2/2)*CT[w3, w18, w35, w6] + (-1/4*B1 - B2/2)*
      CT[w3, w18, w38, w1] + (B1*CT[w3, w18, w38, w2])/4 + 
     (B1/4 + B2/2)*CT[w3, w18, w38, w35] - (B1*CT[w3, w18, w38, w36])/4 - 
     (B1*CT[w3, w18, w38, w5])/4 + (B1/4 + B2/2)*CT[w3, w18, w38, w6] + 
     (-B1 - B2)*CT[w3, w18, w4, w16] + (-B1 - B2)*CT[w3, w18, w4, w17] + 
     (B1 + B2)*CT[w3, w18, w4, w3] + (B1 + B2)*CT[w3, w18, w4, w6] + 
     (B1/4 + B2/2)*CT[w3, w18, w40, w1] - (B1*CT[w3, w18, w40, w2])/4 + 
     (-1/4*B1 - B2/2)*CT[w3, w18, w40, w35] + (B1*CT[w3, w18, w40, w36])/4 + 
     (B1*CT[w3, w18, w40, w5])/4 + (-1/4*B1 - B2/2)*CT[w3, w18, w40, w6] + 
     ((3*B1)/4 - B2/2)*CT[w3, w18, w6, w1] - B1*CT[w3, w18, w6, w13] + 
     (2*B1 + 2*B2)*CT[w3, w18, w6, w17] + ((-3*B1)/4 - B2/2)*
      CT[w3, w18, w6, w2] + B2*CT[w3, w18, w6, w21] - 
     (B2*CT[w3, w18, w6, w23])/2 + (B1/4 + B2/2)*CT[w3, w18, w6, w35] - 
     (B1*CT[w3, w18, w6, w36])/4 + (B1 + B2/2)*CT[w3, w18, w6, w4] - 
     (B2*CT[w3, w18, w6, w40])/2 - (B1*CT[w3, w18, w6, w5])/4 + 
     ((-7*B1)/4 - (3*B2)/2)*CT[w3, w18, w6, w6] + B2*CT[w3, w22, w16, w20] + 
     B2*CT[w3, w22, w16, w21] - B2*CT[w3, w22, w16, w4] - 
     B2*CT[w3, w22, w16, w6] + (B1 + B2/2)*CT[w3, w22, w19, w1] + 
     (-B1 - B2)*CT[w3, w22, w19, w17] + (B2*CT[w3, w22, w19, w23])/2 - 
     (B2*CT[w3, w22, w19, w25])/2 + (B2*CT[w3, w22, w19, w3])/2 - 
     (B2*CT[w3, w22, w19, w35])/2 - (B2*CT[w3, w22, w19, w39])/2 + 
     (B2*CT[w3, w22, w19, w40])/2 + B2*CT[w3, w22, w20, w16] - 
     B2*CT[w3, w22, w20, w20] + (B2*CT[w3, w22, w20, w25])/2 - 
     (B2*CT[w3, w22, w20, w3])/2 - (B2*CT[w3, w22, w20, w36])/2 + 
     (B2*CT[w3, w22, w20, w39])/2 + (B2*CT[w3, w22, w20, w4])/2 - 
     (B2*CT[w3, w22, w20, w5])/2 - (B2*CT[w3, w22, w20, w6])/2 + 
     (B1/2 - B2/2)*CT[w3, w22, w21, w1] + B2*CT[w3, w22, w21, w16] + 
     2*B2*CT[w3, w22, w21, w21] + (-1/2*B1 - B2/2)*CT[w3, w22, w21, w23] + 
     (B1/2 + B2/2)*CT[w3, w22, w21, w35] + (-1/2*B1 - B2/2)*
      CT[w3, w22, w21, w36] + (B1/2 - B2/2)*CT[w3, w22, w21, w4] + 
     (B1/2 + B2/2)*CT[w3, w22, w21, w40] + (-1/2*B1 - B2/2)*
      CT[w3, w22, w21, w5] + (B1/2 - B2/2)*CT[w3, w22, w21, w6] + 
     B2*CT[w3, w22, w22, w20] + 2*B2*CT[w3, w22, w22, w21] - 
     (B2*CT[w3, w22, w22, w23])/2 + (B2*CT[w3, w22, w22, w25])/2 + 
     (B2*CT[w3, w22, w22, w39])/2 - (3*B2*CT[w3, w22, w22, w4])/2 - 
     (B2*CT[w3, w22, w22, w40])/2 - (3*B2*CT[w3, w22, w22, w6])/2 - 
     (3*B1*CT[w3, w22, w23, w1])/4 + (B1 + B2)*CT[w3, w22, w23, w17] - 
     (B1*CT[w3, w22, w23, w2])/4 - B2*CT[w3, w22, w23, w21] - 
     (B2*CT[w3, w22, w23, w3])/2 - (B1*CT[w3, w22, w23, w35])/4 + 
     (B1*CT[w3, w22, w23, w36])/4 + (B2*CT[w3, w22, w23, w4])/2 + 
     (B1*CT[w3, w22, w23, w5])/4 - (B1*CT[w3, w22, w23, w6])/4 + 
     (-1/4*B1 - B2/2)*CT[w3, w22, w25, w1] + (B1*CT[w3, w22, w25, w2])/4 + 
     (B1/4 + B2/2)*CT[w3, w22, w25, w35] - (B1*CT[w3, w22, w25, w36])/4 - 
     (B1*CT[w3, w22, w25, w5])/4 + (B1/4 + B2/2)*CT[w3, w22, w25, w6] + 
     (-1/4*B1 - B2/2)*CT[w3, w22, w39, w1] + (B1*CT[w3, w22, w39, w2])/4 + 
     (B1/4 + B2/2)*CT[w3, w22, w39, w35] - (B1*CT[w3, w22, w39, w36])/4 - 
     (B1*CT[w3, w22, w39, w5])/4 + (B1/4 + B2/2)*CT[w3, w22, w39, w6] + 
     (B1/4 + B2/2)*CT[w3, w22, w4, w1] - B2*CT[w3, w22, w4, w16] - 
     (B1*CT[w3, w22, w4, w2])/4 - B2*CT[w3, w22, w4, w21] - 
     (B2*CT[w3, w22, w4, w25])/2 + (B2*CT[w3, w22, w4, w3])/2 + 
     (-1/4*B1 - B2/2)*CT[w3, w22, w4, w35] + (B1/4 + B2/2)*
      CT[w3, w22, w4, w36] - (B2*CT[w3, w22, w4, w39])/2 + 
     (B2*CT[w3, w22, w4, w4])/2 + (B1/4 + B2/2)*CT[w3, w22, w4, w5] + 
     (-1/4*B1 + B2)*CT[w3, w22, w4, w6] + (B1/4 + B2/2)*
      CT[w3, w22, w40, w1] - (B1*CT[w3, w22, w40, w2])/4 + 
     (-1/4*B1 - B2/2)*CT[w3, w22, w40, w35] + (B1*CT[w3, w22, w40, w36])/4 + 
     (B1*CT[w3, w22, w40, w5])/4 + (-1/4*B1 - B2/2)*CT[w3, w22, w40, w6] + 
     (B1/4 + B2/2)*CT[w3, w22, w6, w1] - B2*CT[w3, w22, w6, w16] + 
     (-B1 - B2)*CT[w3, w22, w6, w17] + (B1*CT[w3, w22, w6, w2])/4 - 
     B2*CT[w3, w22, w6, w20] - 2*B2*CT[w3, w22, w6, w21] + 
     (B1/2 + B2/2)*CT[w3, w22, w6, w23] + (B2*CT[w3, w22, w6, w3])/2 + 
     (-1/4*B1 - B2/2)*CT[w3, w22, w6, w35] + (B1/4 + B2/2)*
      CT[w3, w22, w6, w36] + (-1/2*B1 + B2)*CT[w3, w22, w6, w4] + 
     (-1/2*B1 - B2/2)*CT[w3, w22, w6, w40] + (B1/4 + B2/2)*
      CT[w3, w22, w6, w5] + (-1/4*B1 + (3*B2)/2)*CT[w3, w22, w6, w6] + 
     (B1*CT[w3, w24, w1, w1])/2 - B1*CT[w3, w24, w1, w13] + 
     (B1 + B2)*CT[w3, w24, w1, w16] - (B2*CT[w3, w24, w1, w2])/4 - 
     (B2*CT[w3, w24, w1, w3])/4 + (B2*CT[w3, w24, w1, w36])/4 - 
     (3*B2*CT[w3, w24, w1, w4])/4 + (B2*CT[w3, w24, w1, w5])/4 - 
     (B1*CT[w3, w24, w1, w6])/2 + (-B1 + B2/2)*CT[w3, w24, w13, w1] + 
     3*B1*CT[w3, w24, w13, w13] + (-B1 - B2/2)*CT[w3, w24, w13, w24] + 
     (B2*CT[w3, w24, w13, w3])/2 - (B2*CT[w3, w24, w13, w36])/2 + 
     (B2*CT[w3, w24, w13, w38])/2 + (-B1 + B2/2)*CT[w3, w24, w13, w4] - 
     (B2*CT[w3, w24, w13, w5])/2 + B1*CT[w3, w24, w13, w6] + 
     (B1 + B2)*CT[w3, w24, w16, w1] + (3*B1 + 3*B2)*CT[w3, w24, w16, w16] - 
     (B2*CT[w3, w24, w16, w2])/2 + (-B1 - B2/2)*CT[w3, w24, w16, w24] - 
     (B2*CT[w3, w24, w16, w3])/2 + (B2*CT[w3, w24, w16, w35])/2 + 
     (B2*CT[w3, w24, w16, w38])/2 + (-B1 - (3*B2)/2)*CT[w3, w24, w16, w4] + 
     (-B1 - B2/2)*CT[w3, w24, w16, w6] - (B2*CT[w3, w24, w3, w1])/2 - 
     B1*CT[w3, w24, w3, w13] + (-B1 - B2)*CT[w3, w24, w3, w16] + 
     (B2*CT[w3, w24, w3, w2])/4 + (B1 + B2/2)*CT[w3, w24, w3, w24] + 
     (-1/2*B1 - B2/4)*CT[w3, w24, w3, w3] + (B1*CT[w3, w24, w3, w35])/2 + 
     (B2*CT[w3, w24, w3, w36])/4 - (B2*CT[w3, w24, w3, w38])/2 + 
     (B1/2 + B2/4)*CT[w3, w24, w3, w4] + (B2*CT[w3, w24, w3, w5])/4 + 
     (B2*CT[w3, w24, w35, w2])/4 + (B1/2 + B2/4)*CT[w3, w24, w35, w3] - 
     (B1*CT[w3, w24, w35, w35])/2 - (B2*CT[w3, w24, w35, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w3, w24, w35, w4] - (B2*CT[w3, w24, w35, w5])/4 - 
     B2*CT[w3, w24, w4, w1] - 2*B1*CT[w3, w24, w4, w13] + 
     (-2*B1 - 2*B2)*CT[w3, w24, w4, w16] + (B2*CT[w3, w24, w4, w2])/4 + 
     (B1 + B2/2)*CT[w3, w24, w4, w24] + (B1/2 + B2/4)*CT[w3, w24, w4, w3] + 
     (-1/2*B1 - B2/2)*CT[w3, w24, w4, w35] + (B2*CT[w3, w24, w4, w36])/4 - 
     (B2*CT[w3, w24, w4, w38])/2 + ((3*B1)/2 + (3*B2)/4)*
      CT[w3, w24, w4, w4] + (B2*CT[w3, w24, w4, w5])/4 + 
     (B2*CT[w3, w24, w4, w6])/2 - (B1*CT[w3, w24, w6, w1])/2 + 
     B1*CT[w3, w24, w6, w13] + (-B1 - B2)*CT[w3, w24, w6, w16] + 
     (B2*CT[w3, w24, w6, w2])/4 + (B2*CT[w3, w24, w6, w3])/4 - 
     (B2*CT[w3, w24, w6, w36])/4 + (3*B2*CT[w3, w24, w6, w4])/4 - 
     (B2*CT[w3, w24, w6, w5])/4 + (B1*CT[w3, w24, w6, w6])/2 - 
     B2*CT[w3, w3, w1, w1] - B1*CT[w3, w3, w1, w13] + 
     (B1 - B2)*CT[w3, w3, w1, w16] + (B2*CT[w3, w3, w1, w24])/2 + 
     (-B1 - B2/2)*CT[w3, w3, w1, w35] + (B1 + B2/2)*CT[w3, w3, w1, w36] + 
     (-B1 - B2/2)*CT[w3, w3, w1, w38] + (B1 + B2/2)*CT[w3, w3, w1, w5] + 
     (-B1 + B2/2)*CT[w3, w3, w1, w6] + (B2*CT[w3, w3, w13, w1])/2 - 
     2*B1*CT[w3, w3, w13, w16] - (B2*CT[w3, w3, w13, w24])/2 + 
     (B1 + B2/2)*CT[w3, w3, w13, w3] + (-B1 - B2/2)*CT[w3, w3, w13, w36] + 
     (B1 + B2/2)*CT[w3, w3, w13, w38] + (B1 + B2/2)*CT[w3, w3, w13, w4] + 
     (-B1 - B2/2)*CT[w3, w3, w13, w5] + B1*CT[w3, w3, w13, w6] + 
     (B1 - B2)*CT[w3, w3, w16, w1] - 2*B1*CT[w3, w3, w16, w13] + 
     (-B1 - (3*B2)/2)*CT[w3, w3, w16, w2] + (B2*CT[w3, w3, w16, w24])/2 + 
     (B1 + B2/2)*CT[w3, w3, w16, w3] + (-B1 - B2/2)*CT[w3, w3, w16, w35] + 
     (-B1 - B2/2)*CT[w3, w3, w16, w38] + (B1 + B2/2)*CT[w3, w3, w16, w4] + 
     (B2*CT[w3, w3, w16, w6])/2 + (B2*CT[w3, w3, w24, w1])/2 + 
     B1*CT[w3, w3, w24, w13] + (B1 + B2)*CT[w3, w3, w24, w16] + 
     (-B1 - B2/2)*CT[w3, w3, w24, w3] + (B1 + B2/2)*CT[w3, w3, w24, w35] + 
     (-B1 - B2/2)*CT[w3, w3, w24, w4] - (B2*CT[w3, w3, w24, w6])/2 + 
     (-B1 + B2/2)*CT[w3, w3, w6, w1] + B1*CT[w3, w3, w6, w13] + 
     (-B1 - B2)*CT[w3, w3, w6, w16] + (B1 + (3*B2)/2)*CT[w3, w3, w6, w2] - 
     (B2*CT[w3, w3, w6, w24])/2 + (B1 + B2/2)*CT[w3, w3, w6, w38] + 
     (-1/4*B1 - B2/4)*CT[w3, w32, w28, w1] + (B1/4 + B2/4)*
      CT[w3, w32, w28, w2] + (B2*CT[w3, w32, w28, w20])/2 - 
     (B2*CT[w3, w32, w28, w3])/4 + (B2*CT[w3, w32, w28, w35])/4 - 
     (B2*CT[w3, w32, w28, w4])/4 + (-1/4*B1 - B2/4)*CT[w3, w32, w28, w5] + 
     (B1/4 + B2/4)*CT[w3, w32, w28, w6] + (B1/4 + B2/4)*
      CT[w3, w32, w29, w1] + (B1*CT[w3, w32, w29, w13])/2 + 
     (-1/2*B1 - B2/2)*CT[w3, w32, w29, w16] + (B1/4 + B2/4)*
      CT[w3, w32, w29, w2] + (B2*CT[w3, w32, w29, w3])/4 - 
     (B2*CT[w3, w32, w29, w35])/4 + (B2*CT[w3, w32, w29, w4])/4 + 
     (-1/4*B1 - B2/4)*CT[w3, w32, w29, w5] + (-1/4*B1 - B2/4)*
      CT[w3, w32, w29, w6] + (B1/4 + B2/4)*CT[w3, w32, w32, w1] + 
     (B1*CT[w3, w32, w32, w13])/2 + (B1/2 + B2/2)*CT[w3, w32, w32, w16] + 
     (-1/4*B1 - B2/4)*CT[w3, w32, w32, w2] + (B2*CT[w3, w32, w32, w20])/2 + 
     (-1/2*B1 - B2/4)*CT[w3, w32, w32, w24] - (B2*CT[w3, w32, w32, w25])/4 + 
     (B2*CT[w3, w32, w32, w38])/4 - (B2*CT[w3, w32, w32, w39])/4 + 
     (-1/4*B1 - B2/4)*CT[w3, w32, w32, w5] + (B1/4 + B2/4)*
      CT[w3, w32, w32, w6] + (B1/4 + B2/4)*CT[w3, w32, w33, w1] + 
     (B1*CT[w3, w32, w33, w13])/2 + (B1/2 + B2/2)*CT[w3, w32, w33, w16] + 
     (-1/4*B1 - B2/4)*CT[w3, w32, w33, w2] + (B2*CT[w3, w32, w33, w20])/2 + 
     (-1/2*B1 - B2/4)*CT[w3, w32, w33, w24] - (B2*CT[w3, w32, w33, w25])/4 + 
     (B2*CT[w3, w32, w33, w38])/4 - (B2*CT[w3, w32, w33, w39])/4 + 
     (-1/4*B1 - B2/4)*CT[w3, w32, w33, w5] + (B1/4 + B2/4)*
      CT[w3, w32, w33, w6] + (B2*CT[w3, w32, w41, w1])/4 + 
     (-1/4*B1 - B2/4)*CT[w3, w32, w41, w35] + (B1/4 + B2/4)*
      CT[w3, w32, w41, w36] - (B2*CT[w3, w32, w41, w6])/4 + 
     (B1*CT[w3, w4, w1, w1])/4 + B1*CT[w3, w4, w1, w12] + 
     (-1/4*B1 - B2/2)*CT[w3, w4, w1, w2] + (B2*CT[w3, w4, w1, w3])/2 + 
     (B1*CT[w3, w4, w1, w35])/4 - (B1*CT[w3, w4, w1, w36])/4 + 
     (B2*CT[w3, w4, w1, w4])/2 + ((-3*B1)/4 - B2/2)*CT[w3, w4, w1, w5] - 
     (B1*CT[w3, w4, w1, w6])/4 - (B1*CT[w3, w4, w13, w1])/2 + 
     B1*CT[w3, w4, w13, w13] - (B1*CT[w3, w4, w13, w24])/2 - 
     (B1*CT[w3, w4, w13, w3])/2 + (B1*CT[w3, w4, w13, w36])/2 - 
     (B1*CT[w3, w4, w13, w38])/2 + (B1*CT[w3, w4, w13, w4])/2 + 
     (B1*CT[w3, w4, w13, w5])/2 + B1*CT[w3, w4, w14, w1] - 
     B1*CT[w3, w4, w14, w12] - B1*CT[w3, w4, w14, w13] + 
     B1*CT[w3, w4, w14, w3] + (B1 + B2)*CT[w3, w4, w16, w16] + 
     (B1/2 + B2/2)*CT[w3, w4, w16, w2] - B2*CT[w3, w4, w16, w20] + 
     (-1/2*B1 - B2/2)*CT[w3, w4, w16, w24] + (-1/2*B1 - B2/2)*
      CT[w3, w4, w16, w3] + (B1/2 + B2/2)*CT[w3, w4, w16, w35] + 
     (B1/2 + B2/2)*CT[w3, w4, w16, w38] + (B1/2 + B2/2)*CT[w3, w4, w16, w4] + 
     (-1/2*B1 + B2/2)*CT[w3, w4, w16, w6] + (-B1 - B2)*CT[w3, w4, w18, w16] + 
     (-B1 - B2)*CT[w3, w4, w18, w17] + (B1 + B2)*CT[w3, w4, w18, w3] + 
     (B1 + B2)*CT[w3, w4, w18, w6] - B2*CT[w3, w4, w20, w16] + 
     B2*CT[w3, w4, w20, w20] - (B2*CT[w3, w4, w20, w25])/2 + 
     (B2*CT[w3, w4, w20, w3])/2 + (B2*CT[w3, w4, w20, w36])/2 - 
     (B2*CT[w3, w4, w20, w39])/2 - (B2*CT[w3, w4, w20, w4])/2 + 
     (B2*CT[w3, w4, w20, w5])/2 + (B2*CT[w3, w4, w20, w6])/2 - 
     B2*CT[w3, w4, w22, w20] - B2*CT[w3, w4, w22, w21] + 
     B2*CT[w3, w4, w22, w4] + B2*CT[w3, w4, w22, w6] + 
     (B2*CT[w3, w4, w24, w1])/4 + (B1*CT[w3, w4, w24, w13])/2 + 
     (B1/2 + B2/2)*CT[w3, w4, w24, w16] - (B2*CT[w3, w4, w24, w2])/4 + 
     (-1/2*B1 - B2/4)*CT[w3, w4, w24, w3] + (-1/4*B1 - B2/4)*
      CT[w3, w4, w24, w35] - (B1*CT[w3, w4, w24, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w3, w4, w24, w4] + (B2*CT[w3, w4, w24, w5])/4 - 
     (B2*CT[w3, w4, w24, w6])/4 + (B2*CT[w3, w4, w25, w1])/4 + 
     (B2*CT[w3, w4, w25, w2])/4 + (B2*CT[w3, w4, w25, w20])/2 - 
     (B2*CT[w3, w4, w25, w3])/4 + (-1/4*B1 - B2/4)*CT[w3, w4, w25, w35] + 
     (B1*CT[w3, w4, w25, w36])/4 - (B2*CT[w3, w4, w25, w4])/4 - 
     (B2*CT[w3, w4, w25, w5])/4 - (B2*CT[w3, w4, w25, w6])/4 + 
     (-1/4*B1 - B2/4)*CT[w3, w4, w3, w1] - (B1*CT[w3, w4, w3, w13])/2 + 
     (-1/2*B1 - B2/2)*CT[w3, w4, w3, w16] + (B1/4 + B2/4)*
      CT[w3, w4, w3, w2] - (B2*CT[w3, w4, w3, w20])/2 + 
     (B1/2 + B2/4)*CT[w3, w4, w3, w24] + (B2*CT[w3, w4, w3, w25])/4 - 
     (B2*CT[w3, w4, w3, w38])/4 + (B2*CT[w3, w4, w3, w39])/4 + 
     (B1/4 + B2/4)*CT[w3, w4, w3, w5] + (-1/4*B1 - B2/4)*CT[w3, w4, w3, w6] - 
     (B2*CT[w3, w4, w35, w1])/4 + (B1/4 + B2/4)*CT[w3, w4, w35, w35] + 
     (-1/4*B1 - B2/4)*CT[w3, w4, w35, w36] + (B2*CT[w3, w4, w35, w6])/4 + 
     (-1/4*B1 - B2/4)*CT[w3, w4, w38, w1] + (B1*CT[w3, w4, w38, w2])/4 + 
     (B2*CT[w3, w4, w38, w35])/4 + (B2*CT[w3, w4, w38, w36])/4 - 
     (B1*CT[w3, w4, w38, w5])/4 + (B1/4 + B2/4)*CT[w3, w4, w38, w6] + 
     (B1/4 + B2/4)*CT[w3, w4, w39, w1] - (B1*CT[w3, w4, w39, w2])/4 - 
     (B2*CT[w3, w4, w39, w35])/4 - (B2*CT[w3, w4, w39, w36])/4 + 
     (B1*CT[w3, w4, w39, w5])/4 + (-1/4*B1 - B2/4)*CT[w3, w4, w39, w6] + 
     (-1/4*B1 - B2/4)*CT[w3, w4, w4, w1] - (B1*CT[w3, w4, w4, w13])/2 + 
     (-1/2*B1 - B2/2)*CT[w3, w4, w4, w16] + (B1/4 + B2/4)*
      CT[w3, w4, w4, w2] - (B2*CT[w3, w4, w4, w20])/2 + 
     (B1/2 + B2/4)*CT[w3, w4, w4, w24] + (B2*CT[w3, w4, w4, w25])/4 - 
     (B2*CT[w3, w4, w4, w38])/4 + (B2*CT[w3, w4, w4, w39])/4 + 
     (B1/4 + B2/4)*CT[w3, w4, w4, w5] + (-1/4*B1 - B2/4)*CT[w3, w4, w4, w6] + 
     (-1/4*B1 - B2/2)*CT[w3, w4, w6, w1] + B2*CT[w3, w4, w6, w16] + 
     (B1 + B2)*CT[w3, w4, w6, w17] + ((-3*B1)/4 - B2/2)*CT[w3, w4, w6, w2] + 
     B2*CT[w3, w4, w6, w20] + B2*CT[w3, w4, w6, w21] - 
     (B2*CT[w3, w4, w6, w3])/2 + (B1/4 + B2/2)*CT[w3, w4, w6, w35] + 
     (-1/4*B1 - B2/2)*CT[w3, w4, w6, w36] - (B2*CT[w3, w4, w6, w4])/2 + 
     (-1/4*B1 - B2/2)*CT[w3, w4, w6, w5] + (B1/4 - (3*B2)/2)*
      CT[w3, w4, w6, w6] - (B1*CT[w3, w6, w1, w1])/2 + 
     B1*CT[w3, w6, w1, w12] + B1*CT[w3, w6, w1, w13] + 
     (B1 + B2)*CT[w3, w6, w1, w16] + B1*CT[w3, w6, w1, w17] + 
     (-1/2*B1 - (3*B2)/4)*CT[w3, w6, w1, w2] + ((-3*B1)/2 + B2/4)*
      CT[w3, w6, w1, w3] + (-1/2*B1 - B2/4)*CT[w3, w6, w1, w36] + 
     (-1/2*B1 - B2/4)*CT[w3, w6, w1, w4] + (-1/2*B1 - B2/4)*
      CT[w3, w6, w1, w5] - (B1*CT[w3, w6, w1, w6])/2 + 
     (B1/2 - B2/2)*CT[w3, w6, w13, w1] - 2*B1*CT[w3, w6, w13, w13] - 
     B1*CT[w3, w6, w13, w17] + (B1/2 + B2/2)*CT[w3, w6, w13, w24] + 
     (B1/2 - B2/2)*CT[w3, w6, w13, w3] + (B1/2 + B2/2)*CT[w3, w6, w13, w36] + 
     (-1/2*B1 - B2/2)*CT[w3, w6, w13, w38] + (B1/2 - B2/2)*
      CT[w3, w6, w13, w4] + (B1/2 + B2/2)*CT[w3, w6, w13, w5] + 
     B1*CT[w3, w6, w14, w1] - B1*CT[w3, w6, w14, w12] - 
     B1*CT[w3, w6, w14, w13] + B1*CT[w3, w6, w14, w3] + 
     (B1 + B2)*CT[w3, w6, w16, w1] + (2*B1 + 2*B2)*CT[w3, w6, w16, w16] + 
     (-B1 - B2)*CT[w3, w6, w16, w17] + (-1/2*B1 - B2)*CT[w3, w6, w16, w2] - 
     B2*CT[w3, w6, w16, w21] - (B1*CT[w3, w6, w16, w24])/2 + 
     (-1/2*B1 - B2)*CT[w3, w6, w16, w3] - (B1*CT[w3, w6, w16, w35])/2 - 
     (B1*CT[w3, w6, w16, w38])/2 - (B1*CT[w3, w6, w16, w4])/2 + 
     (B1/2 + B2)*CT[w3, w6, w16, w6] - (B2*CT[w3, w6, w17, w1])/2 - 
     B1*CT[w3, w6, w17, w13] + (-B1 - B2)*CT[w3, w6, w17, w16] + 
     (2*B1 + 2*B2)*CT[w3, w6, w17, w17] + (-B1 - B2/2)*CT[w3, w6, w17, w2] - 
     (B2*CT[w3, w6, w17, w23])/2 + (B1 + B2/2)*CT[w3, w6, w17, w3] + 
     (B2*CT[w3, w6, w17, w35])/2 + (B1 + B2)*CT[w3, w6, w17, w4] - 
     (B2*CT[w3, w6, w17, w40])/2 + (-B1 - B2/2)*CT[w3, w6, w17, w6] + 
     (B1 + B2)*CT[w3, w6, w18, w16] + (B1 + B2)*CT[w3, w6, w18, w17] + 
     (-B1 - B2)*CT[w3, w6, w18, w3] + (-B1 - B2)*CT[w3, w6, w18, w6] + 
     ((-3*B1)/4 - B2/2)*CT[w3, w6, w2, w1] + (-1/4*B1 - B2/4)*
      CT[w3, w6, w2, w2] + (B1/2 + (3*B2)/4)*CT[w3, w6, w2, w3] + 
     (B1/4 - B2/2)*CT[w3, w6, w2, w35] + (B1/4 + B2/4)*CT[w3, w6, w2, w36] + 
     (-1/2*B1 - (3*B2)/4)*CT[w3, w6, w2, w4] + 
     (B1/4 + B2/4)*CT[w3, w6, w2, w5] + ((3*B1)/4 + B2/2)*
      CT[w3, w6, w2, w6] + (-1/2*B1 + B2/2)*CT[w3, w6, w21, w1] - 
     B2*CT[w3, w6, w21, w16] - 2*B2*CT[w3, w6, w21, w21] + 
     (B1/2 + B2/2)*CT[w3, w6, w21, w23] + (-1/2*B1 - B2/2)*
      CT[w3, w6, w21, w35] + (B1/2 + B2/2)*CT[w3, w6, w21, w36] + 
     (-1/2*B1 + B2/2)*CT[w3, w6, w21, w4] + (-1/2*B1 - B2/2)*
      CT[w3, w6, w21, w40] + (B1/2 + B2/2)*CT[w3, w6, w21, w5] + 
     (-1/2*B1 + B2/2)*CT[w3, w6, w21, w6] - B2*CT[w3, w6, w22, w20] - 
     B2*CT[w3, w6, w22, w21] + B2*CT[w3, w6, w22, w4] + 
     B2*CT[w3, w6, w22, w6] + (3*B1*CT[w3, w6, w23, w1])/4 + 
     (-B1 - B2)*CT[w3, w6, w23, w17] + (B1*CT[w3, w6, w23, w2])/4 + 
     B2*CT[w3, w6, w23, w21] + (B2*CT[w3, w6, w23, w3])/2 + 
     (B1*CT[w3, w6, w23, w35])/4 - (B1*CT[w3, w6, w23, w36])/4 - 
     (B2*CT[w3, w6, w23, w4])/2 - (B1*CT[w3, w6, w23, w5])/4 + 
     (B1*CT[w3, w6, w23, w6])/4 - (B1*CT[w3, w6, w24, w1])/2 + 
     B1*CT[w3, w6, w24, w13] + (-B1 - B2)*CT[w3, w6, w24, w16] + 
     (B2*CT[w3, w6, w24, w2])/4 + (B2*CT[w3, w6, w24, w3])/4 - 
     (B2*CT[w3, w6, w24, w36])/4 + (3*B2*CT[w3, w6, w24, w4])/4 - 
     (B2*CT[w3, w6, w24, w5])/4 + (B1*CT[w3, w6, w24, w6])/2 + 
     (-B1 + B2/2)*CT[w3, w6, w3, w1] + B1*CT[w3, w6, w3, w13] + 
     (-B1 - B2)*CT[w3, w6, w3, w16] + (B1 + (3*B2)/2)*CT[w3, w6, w3, w2] - 
     (B2*CT[w3, w6, w3, w24])/2 + (B1 + B2/2)*CT[w3, w6, w3, w38] + 
     (B2*CT[w3, w6, w38, w2])/4 + (B1/2 + B2/4)*CT[w3, w6, w38, w3] - 
     (B1*CT[w3, w6, w38, w35])/2 - (B2*CT[w3, w6, w38, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w3, w6, w38, w4] - (B2*CT[w3, w6, w38, w5])/4 + 
     (-1/4*B1 - B2/2)*CT[w3, w6, w4, w1] + B2*CT[w3, w6, w4, w16] + 
     (B1 + B2)*CT[w3, w6, w4, w17] + ((-3*B1)/4 - B2/2)*CT[w3, w6, w4, w2] + 
     B2*CT[w3, w6, w4, w20] + B2*CT[w3, w6, w4, w21] - 
     (B2*CT[w3, w6, w4, w3])/2 + (B1/4 + B2/2)*CT[w3, w6, w4, w35] + 
     (-1/4*B1 - B2/2)*CT[w3, w6, w4, w36] - (B2*CT[w3, w6, w4, w4])/2 + 
     (-1/4*B1 - B2/2)*CT[w3, w6, w4, w5] + (B1/4 - (3*B2)/2)*
      CT[w3, w6, w4, w6] + (-1/4*B1 - B2/2)*CT[w3, w6, w40, w1] + 
     (B1*CT[w3, w6, w40, w2])/4 + (B1/4 + B2/2)*CT[w3, w6, w40, w35] - 
     (B1*CT[w3, w6, w40, w36])/4 - (B1*CT[w3, w6, w40, w5])/4 + 
     (B1/4 + B2/2)*CT[w3, w6, w40, w6] + (-B1 - B2)*CT[w3, w6, w6, w17] + 
     ((3*B1)/2 + B2)*CT[w3, w6, w6, w2] + B2*CT[w3, w6, w6, w21] - 
     (B1*CT[w3, w6, w6, w23])/2 + (B1/2 - B2)*CT[w3, w6, w6, w4] + 
     (B1/2 + B2)*CT[w3, w6, w6, w40] - B1*CT[w4, w1, w1, w12] + 
     (B1/2 + B2)*CT[w4, w1, w1, w2] + (B1*CT[w4, w1, w1, w26])/2 + 
     (B1*CT[w4, w1, w1, w3])/2 + (B1*CT[w4, w1, w1, w37])/2 + 
     (-B1 - B2)*CT[w4, w1, w1, w4] - 2*B1*CT[w4, w1, w12, w12] - 
     B2*CT[w4, w1, w12, w3] + (B1 + B2)*CT[w4, w1, w12, w5] + 
     B1*CT[w4, w1, w12, w6] + (B1/4 + B2/2)*CT[w4, w1, w2, w1] + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w4, w1, w2, w2] + (-1/2*B1 - B2/4)*
      CT[w4, w1, w2, w3] + (-1/4*B1 + B2/2)*CT[w4, w1, w2, w35] + 
     (-1/4*B1 - B2/4)*CT[w4, w1, w2, w36] + (B1/2 + B2/4)*
      CT[w4, w1, w2, w4] + ((3*B1)/4 + (3*B2)/4)*CT[w4, w1, w2, w5] + 
     (-1/4*B1 - B2/2)*CT[w4, w1, w2, w6] - 2*B2*CT[w4, w1, w20, w20] + 
     B2*CT[w4, w1, w20, w3] + (B1 + B2)*CT[w4, w1, w20, w5] - 
     B1*CT[w4, w1, w20, w6] - (B1*CT[w4, w1, w25, w1])/2 + 
     (B1/2 + B2/4)*CT[w4, w1, w25, w2] + B2*CT[w4, w1, w25, w20] - 
     (3*B2*CT[w4, w1, w25, w3])/4 + (B2*CT[w4, w1, w25, w36])/4 - 
     (B2*CT[w4, w1, w25, w4])/4 + (-1/2*B1 - B2/4)*CT[w4, w1, w25, w5] + 
     (B1*CT[w4, w1, w25, w6])/2 - (B1*CT[w4, w1, w26, w1])/4 + 
     B1*CT[w4, w1, w26, w12] + (B1/4 + B2/2)*CT[w4, w1, w26, w2] + 
     (B2*CT[w4, w1, w26, w3])/2 - (B1*CT[w4, w1, w26, w35])/4 + 
     (B1*CT[w4, w1, w26, w36])/4 - (B2*CT[w4, w1, w26, w4])/2 + 
     (-1/4*B1 - B2/2)*CT[w4, w1, w26, w5] - (3*B1*CT[w4, w1, w26, w6])/4 + 
     (B1*CT[w4, w1, w3, w1])/4 + B1*CT[w4, w1, w3, w12] + 
     (-1/4*B1 - B2/2)*CT[w4, w1, w3, w2] + (B2*CT[w4, w1, w3, w3])/2 + 
     (B1*CT[w4, w1, w3, w35])/4 - (B1*CT[w4, w1, w3, w36])/4 + 
     (B2*CT[w4, w1, w3, w4])/2 + ((-3*B1)/4 - B2/2)*CT[w4, w1, w3, w5] - 
     (B1*CT[w4, w1, w3, w6])/4 + (B1*CT[w4, w1, w37, w1])/4 - 
     (B1*CT[w4, w1, w37, w2])/4 + (B1*CT[w4, w1, w37, w35])/4 + 
     (-1/4*B1 - B2/2)*CT[w4, w1, w37, w36] + (B1*CT[w4, w1, w37, w5])/4 - 
     (B1*CT[w4, w1, w37, w6])/4 - (B2*CT[w4, w1, w39, w2])/4 - 
     (B2*CT[w4, w1, w39, w3])/4 + (B1*CT[w4, w1, w39, w35])/2 + 
     (-1/2*B1 - B2/4)*CT[w4, w1, w39, w36] + (B2*CT[w4, w1, w39, w4])/4 + 
     (B2*CT[w4, w1, w39, w5])/4 + (-B1 - B2)*CT[w4, w1, w4, w1] + 
     (B1 + B2/2)*CT[w4, w1, w4, w2] - B2*CT[w4, w1, w4, w20] + 
     (B2*CT[w4, w1, w4, w25])/2 + (B2*CT[w4, w1, w4, w39])/2 + 
     (B2*CT[w4, w1, w4, w6])/2 + (B1*CT[w4, w1, w6, w1])/2 + 
     (-1/2*B1 - B2/4)*CT[w4, w1, w6, w2] + B2*CT[w4, w1, w6, w20] - 
     (B2*CT[w4, w1, w6, w3])/4 - (B2*CT[w4, w1, w6, w36])/4 + 
     (B2*CT[w4, w1, w6, w4])/4 + (-1/2*B1 - (3*B2)/4)*CT[w4, w1, w6, w5] + 
     (B1*CT[w4, w1, w6, w6])/2 + (B1*CT[w4, w1, w8, w1])/2 + 
     (-1/2*B1 - B2)*CT[w4, w1, w8, w2] - (B1*CT[w4, w1, w8, w26])/2 + 
     (B1*CT[w4, w1, w8, w35])/2 - (B1*CT[w4, w1, w8, w37])/2 + 
     (B1/2 + B2)*CT[w4, w1, w8, w4] + (B1*CT[w4, w1, w8, w6])/2 + 
     (B1 + B2/2)*CT[w4, w1, w9, w1] + (-B1 - B2/2)*CT[w4, w1, w9, w2] - 
     (B2*CT[w4, w1, w9, w25])/2 + (B2*CT[w4, w1, w9, w3])/2 - 
     (B2*CT[w4, w1, w9, w35])/2 - (B2*CT[w4, w1, w9, w39])/2 + 
     (B2*CT[w4, w1, w9, w4])/2 + (B1*CT[w4, w10, w1, w1])/4 + 
     B1*CT[w4, w10, w1, w12] + (-1/4*B1 - B2/2)*CT[w4, w10, w1, w2] - 
     (B1*CT[w4, w10, w1, w26])/2 + (B2*CT[w4, w10, w1, w3])/2 + 
     (B1*CT[w4, w10, w1, w35])/4 + (B1*CT[w4, w10, w1, w36])/4 - 
     (B1*CT[w4, w10, w1, w37])/2 + (B1/2 + B2/2)*CT[w4, w10, w1, w4] + 
     (-1/4*B1 - B2/2)*CT[w4, w10, w1, w5] - (B1*CT[w4, w10, w1, w6])/4 - 
     (B1*CT[w4, w10, w25, w1])/4 + (B1/4 + B2/2)*CT[w4, w10, w25, w2] + 
     B2*CT[w4, w10, w25, w20] - (B2*CT[w4, w10, w25, w3])/2 - 
     (B1*CT[w4, w10, w25, w35])/4 + (B1*CT[w4, w10, w25, w36])/4 - 
     (B2*CT[w4, w10, w25, w4])/2 + (-1/4*B1 - B2/2)*CT[w4, w10, w25, w5] + 
     (B1*CT[w4, w10, w25, w6])/4 + (B1*CT[w4, w10, w26, w1])/4 - 
     B1*CT[w4, w10, w26, w12] + (-1/4*B1 - B2/2)*CT[w4, w10, w26, w2] - 
     (B2*CT[w4, w10, w26, w3])/2 + (B1*CT[w4, w10, w26, w35])/4 - 
     (B1*CT[w4, w10, w26, w36])/4 + (B2*CT[w4, w10, w26, w4])/2 + 
     (B1/4 + B2/2)*CT[w4, w10, w26, w5] + (3*B1*CT[w4, w10, w26, w6])/4 + 
     (B1*CT[w4, w10, w35, w1])/4 - (B1*CT[w4, w10, w35, w2])/4 + 
     (B1*CT[w4, w10, w35, w35])/4 + (-1/4*B1 - B2/2)*CT[w4, w10, w35, w36] + 
     (B1*CT[w4, w10, w35, w5])/4 - (B1*CT[w4, w10, w35, w6])/4 - 
     (B1*CT[w4, w10, w37, w1])/4 + (B1*CT[w4, w10, w37, w2])/4 - 
     (B1*CT[w4, w10, w37, w35])/4 + (B1/4 + B2/2)*CT[w4, w10, w37, w36] - 
     (B1*CT[w4, w10, w37, w5])/4 + (B1*CT[w4, w10, w37, w6])/4 + 
     (B1*CT[w4, w10, w39, w1])/4 - (B1*CT[w4, w10, w39, w2])/4 + 
     (B1*CT[w4, w10, w39, w35])/4 + (-1/4*B1 - B2/2)*CT[w4, w10, w39, w36] + 
     (B1*CT[w4, w10, w39, w5])/4 - (B1*CT[w4, w10, w39, w6])/4 + 
     (B1*CT[w4, w10, w4, w1])/4 + (-1/4*B1 - B2/2)*CT[w4, w10, w4, w2] - 
     B2*CT[w4, w10, w4, w20] + (B2*CT[w4, w10, w4, w3])/2 + 
     (B1*CT[w4, w10, w4, w35])/4 - (B1*CT[w4, w10, w4, w36])/4 + 
     (B2*CT[w4, w10, w4, w4])/2 + (B1/4 + B2/2)*CT[w4, w10, w4, w5] - 
     (B1*CT[w4, w10, w4, w6])/4 + B1*CT[w4, w10, w7, w12] - 
     B2*CT[w4, w10, w7, w20] + B2*CT[w4, w10, w7, w3] - 
     B1*CT[w4, w10, w7, w6] - (B1*CT[w4, w10, w8, w1])/2 + 
     (B1/2 + B2)*CT[w4, w10, w8, w2] + (B1*CT[w4, w10, w8, w26])/2 - 
     (B1*CT[w4, w10, w8, w35])/2 + (B1*CT[w4, w10, w8, w37])/2 + 
     (-1/2*B1 - B2)*CT[w4, w10, w8, w4] - (B1*CT[w4, w10, w8, w6])/2 - 
     (B1*CT[w4, w14, w1, w1])/4 - B1*CT[w4, w14, w1, w12] + 
     (B1/4 + B2/2)*CT[w4, w14, w1, w2] - (B2*CT[w4, w14, w1, w3])/2 - 
     (B1*CT[w4, w14, w1, w35])/4 + (B1*CT[w4, w14, w1, w36])/4 - 
     (B2*CT[w4, w14, w1, w4])/2 + ((3*B1)/4 + B2/2)*CT[w4, w14, w1, w5] + 
     (B1*CT[w4, w14, w1, w6])/4 + (B1 + B2)*CT[w4, w14, w11, w16] - 
     (B1*CT[w4, w14, w11, w24])/2 + (B1*CT[w4, w14, w11, w26])/2 - 
     (B1*CT[w4, w14, w11, w35])/2 + (B1*CT[w4, w14, w11, w37])/2 - 
     (B1*CT[w4, w14, w11, w38])/2 + (-1/2*B1 - B2)*CT[w4, w14, w11, w4] - 
     (B1*CT[w4, w14, w11, w6])/2 + 2*B1*CT[w4, w14, w12, w12] + 
     B2*CT[w4, w14, w12, w3] + (-B1 - B2)*CT[w4, w14, w12, w5] - 
     B1*CT[w4, w14, w12, w6] + (B1*CT[w4, w14, w13, w1])/2 - 
     B1*CT[w4, w14, w13, w13] + (B1*CT[w4, w14, w13, w24])/2 + 
     (B1*CT[w4, w14, w13, w3])/2 - (B1*CT[w4, w14, w13, w36])/2 + 
     (B1*CT[w4, w14, w13, w38])/2 - (B1*CT[w4, w14, w13, w4])/2 - 
     (B1*CT[w4, w14, w13, w5])/2 - (3*B1*CT[w4, w14, w14, w1])/2 + 
     2*B1*CT[w4, w14, w14, w12] + B1*CT[w4, w14, w14, w13] + 
     (B1*CT[w4, w14, w14, w24])/2 - (B1*CT[w4, w14, w14, w26])/2 - 
     (3*B1*CT[w4, w14, w14, w3])/2 - (B1*CT[w4, w14, w14, w37])/2 + 
     (B1*CT[w4, w14, w14, w38])/2 + (B1*CT[w4, w14, w24, w1])/4 + 
     (-B1 - B2)*CT[w4, w14, w24, w16] + (B1/4 + B2/2)*CT[w4, w14, w24, w2] + 
     (B1/2 + B2/2)*CT[w4, w14, w24, w3] + (B1*CT[w4, w14, w24, w35])/4 + 
     (B1*CT[w4, w14, w24, w36])/4 + (B1/2 + B2/2)*CT[w4, w14, w24, w4] + 
     (-1/4*B1 - B2/2)*CT[w4, w14, w24, w5] - (B1*CT[w4, w14, w24, w6])/4 + 
     (B1*CT[w4, w14, w26, w1])/4 - B1*CT[w4, w14, w26, w12] + 
     (-1/4*B1 - B2/2)*CT[w4, w14, w26, w2] - (B2*CT[w4, w14, w26, w3])/2 + 
     (B1*CT[w4, w14, w26, w35])/4 - (B1*CT[w4, w14, w26, w36])/4 + 
     (B2*CT[w4, w14, w26, w4])/2 + (B1/4 + B2/2)*CT[w4, w14, w26, w5] + 
     (3*B1*CT[w4, w14, w26, w6])/4 + (B1*CT[w4, w14, w3, w1])/4 - 
     B1*CT[w4, w14, w3, w12] + (B1 + B2)*CT[w4, w14, w3, w16] + 
     (-1/4*B1 - B2/2)*CT[w4, w14, w3, w2] - (B1*CT[w4, w14, w3, w24])/2 - 
     (B2*CT[w4, w14, w3, w3])/2 - (B1*CT[w4, w14, w3, w35])/4 + 
     (B1*CT[w4, w14, w3, w36])/4 - (B1*CT[w4, w14, w3, w38])/2 - 
     (B2*CT[w4, w14, w3, w4])/2 + ((3*B1)/4 + B2/2)*CT[w4, w14, w3, w5] + 
     (B1*CT[w4, w14, w3, w6])/4 - (B1*CT[w4, w14, w37, w1])/4 + 
     (B1*CT[w4, w14, w37, w2])/4 - (B1*CT[w4, w14, w37, w35])/4 + 
     (B1/4 + B2/2)*CT[w4, w14, w37, w36] - (B1*CT[w4, w14, w37, w5])/4 + 
     (B1*CT[w4, w14, w37, w6])/4 + (B1*CT[w4, w14, w38, w1])/4 - 
     (B1*CT[w4, w14, w38, w2])/4 + (B1*CT[w4, w14, w38, w35])/4 + 
     (-1/4*B1 - B2/2)*CT[w4, w14, w38, w36] + (B1*CT[w4, w14, w38, w5])/4 - 
     (B1*CT[w4, w14, w38, w6])/4 + (-1/2*B1 + B2/2)*CT[w4, w18, w15, w1] + 
     B1*CT[w4, w18, w15, w13] - B2*CT[w4, w18, w15, w21] + 
     (B1/2 + B2/2)*CT[w4, w18, w15, w23] + (-1/2*B1 - B2/2)*
      CT[w4, w18, w15, w24] + (B1/2 + B2/2)*CT[w4, w18, w15, w38] + 
     (-1/2*B1 + B2/2)*CT[w4, w18, w15, w4] + (-1/2*B1 - B2/2)*
      CT[w4, w18, w15, w40] + (-B1 - B2)*CT[w4, w18, w16, w16] + 
     (-1/2*B1 - B2/2)*CT[w4, w18, w16, w2] + B2*CT[w4, w18, w16, w20] + 
     (B1/2 + B2/2)*CT[w4, w18, w16, w24] + (B1/2 + B2/2)*
      CT[w4, w18, w16, w3] + (-1/2*B1 - B2/2)*CT[w4, w18, w16, w35] + 
     (-1/2*B1 - B2/2)*CT[w4, w18, w16, w38] + (-1/2*B1 - B2/2)*
      CT[w4, w18, w16, w4] + (B1/2 - B2/2)*CT[w4, w18, w16, w6] + 
     (-B1 - B2/2)*CT[w4, w18, w17, w1] + (2*B1 + 2*B2)*
      CT[w4, w18, w17, w17] + (-B1 - B2/2)*CT[w4, w18, w17, w2] + 
     B2*CT[w4, w18, w17, w20] - (B2*CT[w4, w18, w17, w23])/2 - 
     (B2*CT[w4, w18, w17, w3])/2 + (B2*CT[w4, w18, w17, w35])/2 - 
     (B2*CT[w4, w18, w17, w40])/2 - (B2*CT[w4, w18, w17, w6])/2 + 
     (B1 + B2)*CT[w4, w18, w18, w16] + (2*B1 + 2*B2)*CT[w4, w18, w18, w17] + 
     (-1/2*B1 - B2/2)*CT[w4, w18, w18, w23] + (B1/2 + B2/2)*
      CT[w4, w18, w18, w24] + ((-3*B1)/2 - (3*B2)/2)*CT[w4, w18, w18, w3] + 
     (-1/2*B1 - B2/2)*CT[w4, w18, w18, w35] + (-1/2*B1 - B2/2)*
      CT[w4, w18, w18, w38] + (B1/2 + B2/2)*CT[w4, w18, w18, w40] + 
     ((-3*B1)/2 - (3*B2)/2)*CT[w4, w18, w18, w6] + B2*CT[w4, w18, w20, w16] + 
     B2*CT[w4, w18, w20, w17] - B2*CT[w4, w18, w20, w3] - 
     B2*CT[w4, w18, w20, w6] + (3*B1*CT[w4, w18, w23, w1])/4 + 
     (-B1 - B2)*CT[w4, w18, w23, w17] + (B1*CT[w4, w18, w23, w2])/4 + 
     B2*CT[w4, w18, w23, w21] + (B2*CT[w4, w18, w23, w3])/2 + 
     (B1*CT[w4, w18, w23, w35])/4 - (B1*CT[w4, w18, w23, w36])/4 - 
     (B2*CT[w4, w18, w23, w4])/2 - (B1*CT[w4, w18, w23, w5])/4 + 
     (B1*CT[w4, w18, w23, w6])/4 + (-1/4*B1 - B2/2)*CT[w4, w18, w24, w1] - 
     B1*CT[w4, w18, w24, w13] - (B1*CT[w4, w18, w24, w2])/4 + 
     (B1*CT[w4, w18, w24, w3])/2 + (B1/4 + B2/2)*CT[w4, w18, w24, w35] + 
     (B1*CT[w4, w18, w24, w36])/4 + (B1*CT[w4, w18, w24, w4])/2 + 
     (B1*CT[w4, w18, w24, w5])/4 + (B1/4 + B2/2)*CT[w4, w18, w24, w6] + 
     (B1/4 + B2/2)*CT[w4, w18, w3, w1] + B1*CT[w4, w18, w3, w13] + 
     (-B1 - B2)*CT[w4, w18, w3, w17] + ((3*B1)/4 + B2/2)*
      CT[w4, w18, w3, w2] - B2*CT[w4, w18, w3, w20] + 
     (-1/2*B1 - B2/2)*CT[w4, w18, w3, w24] + (B2*CT[w4, w18, w3, w3])/2 + 
     (B1*CT[w4, w18, w3, w35])/4 - (B1*CT[w4, w18, w3, w36])/4 + 
     (B1/2 + B2/2)*CT[w4, w18, w3, w38] + (B2*CT[w4, w18, w3, w4])/2 - 
     (B1*CT[w4, w18, w3, w5])/4 + (B1/4 + B2)*CT[w4, w18, w3, w6] + 
     (B1/4 + B2/2)*CT[w4, w18, w35, w1] - (B1*CT[w4, w18, w35, w2])/4 + 
     (-1/4*B1 - B2/2)*CT[w4, w18, w35, w35] + (B1*CT[w4, w18, w35, w36])/4 + 
     (B1*CT[w4, w18, w35, w5])/4 + (-1/4*B1 - B2/2)*CT[w4, w18, w35, w6] + 
     (B1/4 + B2/2)*CT[w4, w18, w38, w1] - (B1*CT[w4, w18, w38, w2])/4 + 
     (-1/4*B1 - B2/2)*CT[w4, w18, w38, w35] + (B1*CT[w4, w18, w38, w36])/4 + 
     (B1*CT[w4, w18, w38, w5])/4 + (-1/4*B1 - B2/2)*CT[w4, w18, w38, w6] + 
     (-1/4*B1 - B2/2)*CT[w4, w18, w40, w1] + (B1*CT[w4, w18, w40, w2])/4 + 
     (B1/4 + B2/2)*CT[w4, w18, w40, w35] - (B1*CT[w4, w18, w40, w36])/4 - 
     (B1*CT[w4, w18, w40, w5])/4 + (B1/4 + B2/2)*CT[w4, w18, w40, w6] + 
     (B1/4 + B2/2)*CT[w4, w18, w6, w1] - B2*CT[w4, w18, w6, w16] + 
     (-B1 - 2*B2)*CT[w4, w18, w6, w17] + ((3*B1)/4 + B2/2)*
      CT[w4, w18, w6, w2] - B2*CT[w4, w18, w6, w20] - 
     B2*CT[w4, w18, w6, w21] + (B2*CT[w4, w18, w6, w23])/2 + 
     B2*CT[w4, w18, w6, w3] + (-1/4*B1 - B2/2)*CT[w4, w18, w6, w35] + 
     (B1*CT[w4, w18, w6, w36])/4 + (B2*CT[w4, w18, w6, w4])/2 + 
     (B2*CT[w4, w18, w6, w40])/2 + (B1*CT[w4, w18, w6, w5])/4 + 
     (-1/4*B1 + (3*B2)/2)*CT[w4, w18, w6, w6] - 2*B2*CT[w4, w20, w1, w20] + 
     B2*CT[w4, w20, w1, w3] + (B1 + B2)*CT[w4, w20, w1, w5] - 
     B1*CT[w4, w20, w1, w6] + B2*CT[w4, w20, w18, w16] + 
     B2*CT[w4, w20, w18, w17] - B2*CT[w4, w20, w18, w3] - 
     B2*CT[w4, w20, w18, w6] - 2*B2*CT[w4, w20, w20, w1] - 
     10*B2*CT[w4, w20, w20, w20] + (3*B2*CT[w4, w20, w20, w25])/2 + 
     (5*B2*CT[w4, w20, w20, w3])/2 - (3*B2*CT[w4, w20, w20, w36])/2 + 
     (3*B2*CT[w4, w20, w20, w39])/2 + (9*B2*CT[w4, w20, w20, w4])/2 + 
     (3*B1 + (3*B2)/2)*CT[w4, w20, w20, w5] + (-3*B1 + B2/2)*
      CT[w4, w20, w20, w6] + B2*CT[w4, w20, w22, w20] + 
     B2*CT[w4, w20, w22, w21] - B2*CT[w4, w20, w22, w4] - 
     B2*CT[w4, w20, w22, w6] + ((-3*B1)/4 - B2/2)*CT[w4, w20, w25, w1] + 
     ((3*B1)/4 + B2/4)*CT[w4, w20, w25, w2] + B2*CT[w4, w20, w25, w20] - 
     (3*B2*CT[w4, w20, w25, w3])/4 + (B1/4 + B2/2)*CT[w4, w20, w25, w35] + 
     (-1/4*B1 + B2/4)*CT[w4, w20, w25, w36] - (B2*CT[w4, w20, w25, w4])/4 + 
     ((-3*B1)/4 - B2/4)*CT[w4, w20, w25, w5] + ((3*B1)/4 + B2/2)*
      CT[w4, w20, w25, w6] + ((3*B1)/4 + (3*B2)/2)*CT[w4, w20, w3, w1] - 
     B2*CT[w4, w20, w3, w16] + ((-3*B1)/4 - B2/4)*CT[w4, w20, w3, w2] + 
     3*B2*CT[w4, w20, w3, w20] - B2*CT[w4, w20, w3, w25] - 
     (B2*CT[w4, w20, w3, w3])/4 + (-1/4*B1 - B2/2)*CT[w4, w20, w3, w35] + 
     (B1/4 + (3*B2)/4)*CT[w4, w20, w3, w36] - B2*CT[w4, w20, w3, w39] - 
     (3*B2*CT[w4, w20, w3, w4])/4 + (-1/4*B1 + B2/4)*CT[w4, w20, w3, w5] + 
     (B1/4 - B2/2)*CT[w4, w20, w3, w6] + (B1/4 + B2/2)*CT[w4, w20, w36, w1] + 
     (-1/4*B1 + B2/4)*CT[w4, w20, w36, w2] + (B2*CT[w4, w20, w36, w3])/4 + 
     ((-3*B1)/4 - B2/2)*CT[w4, w20, w36, w35] + ((3*B1)/4 + B2/4)*
      CT[w4, w20, w36, w36] - (B2*CT[w4, w20, w36, w4])/4 + 
     (B1/4 - B2/4)*CT[w4, w20, w36, w5] + (-1/4*B1 - B2/2)*
      CT[w4, w20, w36, w6] + (-1/4*B1 - B2/2)*CT[w4, w20, w39, w1] + 
     (B1/4 - B2/4)*CT[w4, w20, w39, w2] - (B2*CT[w4, w20, w39, w3])/4 + 
     ((3*B1)/4 + B2/2)*CT[w4, w20, w39, w35] + ((-3*B1)/4 - B2/4)*
      CT[w4, w20, w39, w36] + (B2*CT[w4, w20, w39, w4])/4 + 
     (-1/4*B1 + B2/4)*CT[w4, w20, w39, w5] + (B1/4 + B2/2)*
      CT[w4, w20, w39, w6] + ((3*B1)/4 + B2/2)*CT[w4, w20, w4, w1] + 
     ((-3*B1)/4 - B2/4)*CT[w4, w20, w4, w2] + 4*B2*CT[w4, w20, w4, w20] - 
     (B2*CT[w4, w20, w4, w25])/2 - (3*B2*CT[w4, w20, w4, w3])/4 + 
     (-1/4*B1 - B2/2)*CT[w4, w20, w4, w35] + (B1/4 + B2/4)*
      CT[w4, w20, w4, w36] - (B2*CT[w4, w20, w4, w39])/2 - 
     (5*B2*CT[w4, w20, w4, w4])/4 + ((-5*B1)/4 - (5*B2)/4)*
      CT[w4, w20, w4, w5] + (5*B1*CT[w4, w20, w4, w6])/4 + 
     (B1/4 + B2/2)*CT[w4, w20, w5, w1] + ((-3*B1)/4 - B2/4)*
      CT[w4, w20, w5, w2] + (B1/2 + (3*B2)/4)*CT[w4, w20, w5, w3] + 
     (B1/4 + B2/2)*CT[w4, w20, w5, w35] + (B1/4 - B2/4)*
      CT[w4, w20, w5, w36] + (-1/2*B1 - (3*B2)/4)*CT[w4, w20, w5, w4] + 
     ((3*B1)/4 + B2/4)*CT[w4, w20, w5, w5] + (-1/4*B1 - B2/2)*
      CT[w4, w20, w5, w6] + (-1/4*B1 + B2/2)*CT[w4, w20, w6, w1] - 
     B2*CT[w4, w20, w6, w17] + ((3*B1)/4 + B2/4)*CT[w4, w20, w6, w2] + 
     2*B2*CT[w4, w20, w6, w20] - B2*CT[w4, w20, w6, w21] + 
     (-1/2*B1 - (3*B2)/4)*CT[w4, w20, w6, w3] + (-1/4*B1 - B2/2)*
      CT[w4, w20, w6, w35] + (-1/4*B1 + B2/4)*CT[w4, w20, w6, w36] + 
     (B1/2 - B2/4)*CT[w4, w20, w6, w4] + ((-7*B1)/4 - (5*B2)/4)*
      CT[w4, w20, w6, w5] + ((5*B1)/4 + (3*B2)/2)*CT[w4, w20, w6, w6] + 
     (-B1 - B2/2)*CT[w4, w22, w19, w1] + (B1 + B2)*CT[w4, w22, w19, w17] - 
     (B2*CT[w4, w22, w19, w23])/2 + (B2*CT[w4, w22, w19, w25])/2 - 
     (B2*CT[w4, w22, w19, w3])/2 + (B2*CT[w4, w22, w19, w35])/2 + 
     (B2*CT[w4, w22, w19, w39])/2 - (B2*CT[w4, w22, w19, w40])/2 + 
     3*B2*CT[w4, w22, w20, w20] + B2*CT[w4, w22, w20, w21] - 
     (B2*CT[w4, w22, w20, w25])/2 - (B2*CT[w4, w22, w20, w3])/2 + 
     (B2*CT[w4, w22, w20, w36])/2 - (B2*CT[w4, w22, w20, w39])/2 - 
     (5*B2*CT[w4, w22, w20, w4])/2 + (B2*CT[w4, w22, w20, w5])/2 - 
     (B2*CT[w4, w22, w20, w6])/2 + (-1/2*B1 + B2/2)*CT[w4, w22, w21, w1] + 
     B2*CT[w4, w22, w21, w20] - 2*B2*CT[w4, w22, w21, w21] + 
     (B1/2 + B2/2)*CT[w4, w22, w21, w23] - B2*CT[w4, w22, w21, w3] + 
     (-1/2*B1 - B2/2)*CT[w4, w22, w21, w35] + (B1/2 + B2/2)*
      CT[w4, w22, w21, w36] + (-1/2*B1 - B2/2)*CT[w4, w22, w21, w4] + 
     (-1/2*B1 - B2/2)*CT[w4, w22, w21, w40] + (B1/2 + B2/2)*
      CT[w4, w22, w21, w5] + (-1/2*B1 + B2/2)*CT[w4, w22, w21, w6] - 
     B2*CT[w4, w22, w22, w20] - 2*B2*CT[w4, w22, w22, w21] + 
     (B2*CT[w4, w22, w22, w23])/2 - (B2*CT[w4, w22, w22, w25])/2 - 
     (B2*CT[w4, w22, w22, w39])/2 + (3*B2*CT[w4, w22, w22, w4])/2 + 
     (B2*CT[w4, w22, w22, w40])/2 + (3*B2*CT[w4, w22, w22, w6])/2 + 
     (3*B1*CT[w4, w22, w23, w1])/4 + (-B1 - B2)*CT[w4, w22, w23, w17] + 
     (B1*CT[w4, w22, w23, w2])/4 + B2*CT[w4, w22, w23, w21] + 
     (B2*CT[w4, w22, w23, w3])/2 + (B1*CT[w4, w22, w23, w35])/4 - 
     (B1*CT[w4, w22, w23, w36])/4 - (B2*CT[w4, w22, w23, w4])/2 - 
     (B1*CT[w4, w22, w23, w5])/4 + (B1*CT[w4, w22, w23, w6])/4 + 
     (B1/4 + B2/2)*CT[w4, w22, w25, w1] - (B1*CT[w4, w22, w25, w2])/4 + 
     (-1/4*B1 - B2/2)*CT[w4, w22, w25, w35] + (B1*CT[w4, w22, w25, w36])/4 + 
     (B1*CT[w4, w22, w25, w5])/4 + (-1/4*B1 - B2/2)*CT[w4, w22, w25, w6] - 
     B2*CT[w4, w22, w3, w20] - B2*CT[w4, w22, w3, w21] + 
     B2*CT[w4, w22, w3, w4] + B2*CT[w4, w22, w3, w6] + 
     (B1/4 + B2/2)*CT[w4, w22, w39, w1] - (B1*CT[w4, w22, w39, w2])/4 + 
     (-1/4*B1 - B2/2)*CT[w4, w22, w39, w35] + (B1*CT[w4, w22, w39, w36])/4 + 
     (B1*CT[w4, w22, w39, w5])/4 + (-1/4*B1 - B2/2)*CT[w4, w22, w39, w6] + 
     (-1/4*B1 - B2/2)*CT[w4, w22, w4, w1] + (B1*CT[w4, w22, w4, w2])/4 - 
     2*B2*CT[w4, w22, w4, w20] + (B2*CT[w4, w22, w4, w25])/2 + 
     (B2*CT[w4, w22, w4, w3])/2 + (B1/4 + B2/2)*CT[w4, w22, w4, w35] + 
     (-1/4*B1 - B2/2)*CT[w4, w22, w4, w36] + (B2*CT[w4, w22, w4, w39])/2 + 
     (3*B2*CT[w4, w22, w4, w4])/2 + (-1/4*B1 - B2/2)*CT[w4, w22, w4, w5] + 
     (B1*CT[w4, w22, w4, w6])/4 + (-1/4*B1 - B2/2)*CT[w4, w22, w40, w1] + 
     (B1*CT[w4, w22, w40, w2])/4 + (B1/4 + B2/2)*CT[w4, w22, w40, w35] - 
     (B1*CT[w4, w22, w40, w36])/4 - (B1*CT[w4, w22, w40, w5])/4 + 
     (B1/4 + B2/2)*CT[w4, w22, w40, w6] + (-1/4*B1 - B2/2)*
      CT[w4, w22, w6, w1] + (B1 + B2)*CT[w4, w22, w6, w17] - 
     (B1*CT[w4, w22, w6, w2])/4 + 2*B2*CT[w4, w22, w6, w21] + 
     (-1/2*B1 - B2/2)*CT[w4, w22, w6, w23] + (B2*CT[w4, w22, w6, w3])/2 + 
     (B1/4 + B2/2)*CT[w4, w22, w6, w35] + (-1/4*B1 - B2/2)*
      CT[w4, w22, w6, w36] + (B1*CT[w4, w22, w6, w4])/2 + 
     (B1/2 + B2/2)*CT[w4, w22, w6, w40] + (-1/4*B1 - B2/2)*
      CT[w4, w22, w6, w5] + (B1/4 - (3*B2)/2)*CT[w4, w22, w6, w6] - 
     (B1*CT[w4, w25, w1, w1])/2 + (B1/2 + B2/4)*CT[w4, w25, w1, w2] + 
     B2*CT[w4, w25, w1, w20] - (3*B2*CT[w4, w25, w1, w3])/4 + 
     (B2*CT[w4, w25, w1, w36])/4 - (B2*CT[w4, w25, w1, w4])/4 + 
     (-1/2*B1 - B2/4)*CT[w4, w25, w1, w5] + (B1*CT[w4, w25, w1, w6])/2 + 
     B2*CT[w4, w25, w20, w1] + 3*B2*CT[w4, w25, w20, w20] - 
     (B2*CT[w4, w25, w20, w25])/2 - (3*B2*CT[w4, w25, w20, w3])/2 + 
     (B2*CT[w4, w25, w20, w36])/2 - (B2*CT[w4, w25, w20, w39])/2 - 
     (B2*CT[w4, w25, w20, w4])/2 + (-B1 - B2/2)*CT[w4, w25, w20, w5] + 
     (B1 - B2/2)*CT[w4, w25, w20, w6] + (-1/2*B1 - B2)*CT[w4, w25, w3, w1] + 
     (B1/2 + B2/4)*CT[w4, w25, w3, w2] - 2*B2*CT[w4, w25, w3, w20] + 
     (B2*CT[w4, w25, w3, w25])/2 + (3*B2*CT[w4, w25, w3, w3])/4 - 
     (B2*CT[w4, w25, w3, w36])/4 + (B2*CT[w4, w25, w3, w39])/2 + 
     (B2*CT[w4, w25, w3, w4])/4 + (B1/2 + B2/4)*CT[w4, w25, w3, w5] + 
     (-1/2*B1 + B2/2)*CT[w4, w25, w3, w6] - (B2*CT[w4, w25, w35, w2])/4 - 
     (B2*CT[w4, w25, w35, w3])/4 + (B1*CT[w4, w25, w35, w35])/2 + 
     (-1/2*B1 - B2/4)*CT[w4, w25, w35, w36] + (B2*CT[w4, w25, w35, w4])/4 + 
     (B2*CT[w4, w25, w35, w5])/4 + (-1/2*B1 - B2/2)*CT[w4, w25, w4, w1] + 
     (B1/2 + B2/4)*CT[w4, w25, w4, w2] - B2*CT[w4, w25, w4, w20] + 
     (B2*CT[w4, w25, w4, w25])/2 + (B2*CT[w4, w25, w4, w3])/4 + 
     (B2*CT[w4, w25, w4, w35])/2 - (B2*CT[w4, w25, w4, w36])/4 + 
     (B2*CT[w4, w25, w4, w39])/2 - (B2*CT[w4, w25, w4, w4])/4 + 
     (B1/2 + B2/4)*CT[w4, w25, w4, w5] - (B1*CT[w4, w25, w4, w6])/2 + 
     (B1*CT[w4, w25, w6, w1])/2 + (-1/2*B1 - B2/4)*CT[w4, w25, w6, w2] - 
     B2*CT[w4, w25, w6, w20] + (3*B2*CT[w4, w25, w6, w3])/4 - 
     (B2*CT[w4, w25, w6, w36])/4 + (B2*CT[w4, w25, w6, w4])/4 + 
     (B1/2 + B2/4)*CT[w4, w25, w6, w5] - (B1*CT[w4, w25, w6, w6])/2 + 
     (B1 + B2/2)*CT[w4, w25, w9, w1] + (-B1 - B2/2)*CT[w4, w25, w9, w2] - 
     (B2*CT[w4, w25, w9, w25])/2 + (B2*CT[w4, w25, w9, w3])/2 - 
     (B2*CT[w4, w25, w9, w35])/2 - (B2*CT[w4, w25, w9, w39])/2 + 
     (B2*CT[w4, w25, w9, w4])/2 + (B1*CT[w4, w3, w1, w1])/4 + 
     B1*CT[w4, w3, w1, w12] + (-1/4*B1 - B2/2)*CT[w4, w3, w1, w2] + 
     (B2*CT[w4, w3, w1, w3])/2 + (B1*CT[w4, w3, w1, w35])/4 - 
     (B1*CT[w4, w3, w1, w36])/4 + (B2*CT[w4, w3, w1, w4])/2 + 
     ((-3*B1)/4 - B2/2)*CT[w4, w3, w1, w5] - (B1*CT[w4, w3, w1, w6])/4 - 
     (B1*CT[w4, w3, w13, w1])/2 + B1*CT[w4, w3, w13, w13] - 
     (B1*CT[w4, w3, w13, w24])/2 - (B1*CT[w4, w3, w13, w3])/2 + 
     (B1*CT[w4, w3, w13, w36])/2 - (B1*CT[w4, w3, w13, w38])/2 + 
     (B1*CT[w4, w3, w13, w4])/2 + (B1*CT[w4, w3, w13, w5])/2 + 
     B1*CT[w4, w3, w14, w1] - B1*CT[w4, w3, w14, w12] - 
     B1*CT[w4, w3, w14, w13] + B1*CT[w4, w3, w14, w3] + 
     (B1 + B2)*CT[w4, w3, w16, w16] + (B1/2 + B2/2)*CT[w4, w3, w16, w2] - 
     B2*CT[w4, w3, w16, w20] + (-1/2*B1 - B2/2)*CT[w4, w3, w16, w24] + 
     (-1/2*B1 - B2/2)*CT[w4, w3, w16, w3] + (B1/2 + B2/2)*
      CT[w4, w3, w16, w35] + (B1/2 + B2/2)*CT[w4, w3, w16, w38] + 
     (B1/2 + B2/2)*CT[w4, w3, w16, w4] + (-1/2*B1 + B2/2)*
      CT[w4, w3, w16, w6] + (-B1 - B2)*CT[w4, w3, w18, w16] + 
     (-B1 - B2)*CT[w4, w3, w18, w17] + (B1 + B2)*CT[w4, w3, w18, w3] + 
     (B1 + B2)*CT[w4, w3, w18, w6] - B2*CT[w4, w3, w20, w16] + 
     B2*CT[w4, w3, w20, w20] - (B2*CT[w4, w3, w20, w25])/2 + 
     (B2*CT[w4, w3, w20, w3])/2 + (B2*CT[w4, w3, w20, w36])/2 - 
     (B2*CT[w4, w3, w20, w39])/2 - (B2*CT[w4, w3, w20, w4])/2 + 
     (B2*CT[w4, w3, w20, w5])/2 + (B2*CT[w4, w3, w20, w6])/2 - 
     B2*CT[w4, w3, w22, w20] - B2*CT[w4, w3, w22, w21] + 
     B2*CT[w4, w3, w22, w4] + B2*CT[w4, w3, w22, w6] + 
     (B2*CT[w4, w3, w24, w1])/4 + (B1*CT[w4, w3, w24, w13])/2 + 
     (B1/2 + B2/2)*CT[w4, w3, w24, w16] - (B2*CT[w4, w3, w24, w2])/4 + 
     (-1/2*B1 - B2/4)*CT[w4, w3, w24, w3] + (-1/4*B1 - B2/4)*
      CT[w4, w3, w24, w35] - (B1*CT[w4, w3, w24, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w4, w3, w24, w4] + (B2*CT[w4, w3, w24, w5])/4 - 
     (B2*CT[w4, w3, w24, w6])/4 + (B2*CT[w4, w3, w25, w1])/4 + 
     (B2*CT[w4, w3, w25, w2])/4 + (B2*CT[w4, w3, w25, w20])/2 - 
     (B2*CT[w4, w3, w25, w3])/4 + (-1/4*B1 - B2/4)*CT[w4, w3, w25, w35] + 
     (B1*CT[w4, w3, w25, w36])/4 - (B2*CT[w4, w3, w25, w4])/4 - 
     (B2*CT[w4, w3, w25, w5])/4 - (B2*CT[w4, w3, w25, w6])/4 + 
     (-1/4*B1 - B2/4)*CT[w4, w3, w3, w1] - (B1*CT[w4, w3, w3, w13])/2 + 
     (-1/2*B1 - B2/2)*CT[w4, w3, w3, w16] + (B1/4 + B2/4)*
      CT[w4, w3, w3, w2] - (B2*CT[w4, w3, w3, w20])/2 + 
     (B1/2 + B2/4)*CT[w4, w3, w3, w24] + (B2*CT[w4, w3, w3, w25])/4 - 
     (B2*CT[w4, w3, w3, w38])/4 + (B2*CT[w4, w3, w3, w39])/4 + 
     (B1/4 + B2/4)*CT[w4, w3, w3, w5] + (-1/4*B1 - B2/4)*CT[w4, w3, w3, w6] - 
     (B2*CT[w4, w3, w35, w1])/4 + (B1/4 + B2/4)*CT[w4, w3, w35, w35] + 
     (-1/4*B1 - B2/4)*CT[w4, w3, w35, w36] + (B2*CT[w4, w3, w35, w6])/4 + 
     (-1/4*B1 - B2/4)*CT[w4, w3, w38, w1] + (B1*CT[w4, w3, w38, w2])/4 + 
     (B2*CT[w4, w3, w38, w35])/4 + (B2*CT[w4, w3, w38, w36])/4 - 
     (B1*CT[w4, w3, w38, w5])/4 + (B1/4 + B2/4)*CT[w4, w3, w38, w6] + 
     (B1/4 + B2/4)*CT[w4, w3, w39, w1] - (B1*CT[w4, w3, w39, w2])/4 - 
     (B2*CT[w4, w3, w39, w35])/4 - (B2*CT[w4, w3, w39, w36])/4 + 
     (B1*CT[w4, w3, w39, w5])/4 + (-1/4*B1 - B2/4)*CT[w4, w3, w39, w6] + 
     (-1/4*B1 - B2/4)*CT[w4, w3, w4, w1] - (B1*CT[w4, w3, w4, w13])/2 + 
     (-1/2*B1 - B2/2)*CT[w4, w3, w4, w16] + (B1/4 + B2/4)*
      CT[w4, w3, w4, w2] - (B2*CT[w4, w3, w4, w20])/2 + 
     (B1/2 + B2/4)*CT[w4, w3, w4, w24] + (B2*CT[w4, w3, w4, w25])/4 - 
     (B2*CT[w4, w3, w4, w38])/4 + (B2*CT[w4, w3, w4, w39])/4 + 
     (B1/4 + B2/4)*CT[w4, w3, w4, w5] + (-1/4*B1 - B2/4)*CT[w4, w3, w4, w6] + 
     (-1/4*B1 - B2/2)*CT[w4, w3, w6, w1] + B2*CT[w4, w3, w6, w16] + 
     (B1 + B2)*CT[w4, w3, w6, w17] + ((-3*B1)/4 - B2/2)*CT[w4, w3, w6, w2] + 
     B2*CT[w4, w3, w6, w20] + B2*CT[w4, w3, w6, w21] - 
     (B2*CT[w4, w3, w6, w3])/2 + (B1/4 + B2/2)*CT[w4, w3, w6, w35] + 
     (-1/4*B1 - B2/2)*CT[w4, w3, w6, w36] - (B2*CT[w4, w3, w6, w4])/2 + 
     (-1/4*B1 - B2/2)*CT[w4, w3, w6, w5] + (B1/4 - (3*B2)/2)*
      CT[w4, w3, w6, w6] + (-1/4*B1 - B2/4)*CT[w4, w33, w28, w1] + 
     (B1/4 + B2/4)*CT[w4, w33, w28, w2] + (B2*CT[w4, w33, w28, w20])/2 - 
     (B2*CT[w4, w33, w28, w3])/4 + (B2*CT[w4, w33, w28, w35])/4 - 
     (B2*CT[w4, w33, w28, w4])/4 + (-1/4*B1 - B2/4)*CT[w4, w33, w28, w5] + 
     (B1/4 + B2/4)*CT[w4, w33, w28, w6] + (B1/4 + B2/4)*
      CT[w4, w33, w29, w1] + (B1*CT[w4, w33, w29, w13])/2 + 
     (-1/2*B1 - B2/2)*CT[w4, w33, w29, w16] + (B1/4 + B2/4)*
      CT[w4, w33, w29, w2] + (B2*CT[w4, w33, w29, w3])/4 - 
     (B2*CT[w4, w33, w29, w35])/4 + (B2*CT[w4, w33, w29, w4])/4 + 
     (-1/4*B1 - B2/4)*CT[w4, w33, w29, w5] + (-1/4*B1 - B2/4)*
      CT[w4, w33, w29, w6] + (B1/4 + B2/4)*CT[w4, w33, w32, w1] + 
     (B1*CT[w4, w33, w32, w13])/2 + (B1/2 + B2/2)*CT[w4, w33, w32, w16] + 
     (-1/4*B1 - B2/4)*CT[w4, w33, w32, w2] + (B2*CT[w4, w33, w32, w20])/2 + 
     (-1/2*B1 - B2/4)*CT[w4, w33, w32, w24] - (B2*CT[w4, w33, w32, w25])/4 + 
     (B2*CT[w4, w33, w32, w38])/4 - (B2*CT[w4, w33, w32, w39])/4 + 
     (-1/4*B1 - B2/4)*CT[w4, w33, w32, w5] + (B1/4 + B2/4)*
      CT[w4, w33, w32, w6] + (B1/4 + B2/4)*CT[w4, w33, w33, w1] + 
     (B1*CT[w4, w33, w33, w13])/2 + (B1/2 + B2/2)*CT[w4, w33, w33, w16] + 
     (-1/4*B1 - B2/4)*CT[w4, w33, w33, w2] + (B2*CT[w4, w33, w33, w20])/2 + 
     (-1/2*B1 - B2/4)*CT[w4, w33, w33, w24] - (B2*CT[w4, w33, w33, w25])/4 + 
     (B2*CT[w4, w33, w33, w38])/4 - (B2*CT[w4, w33, w33, w39])/4 + 
     (-1/4*B1 - B2/4)*CT[w4, w33, w33, w5] + (B1/4 + B2/4)*
      CT[w4, w33, w33, w6] + (B2*CT[w4, w33, w41, w1])/4 + 
     (-1/4*B1 - B2/4)*CT[w4, w33, w41, w35] + (B1/4 + B2/4)*
      CT[w4, w33, w41, w36] - (B2*CT[w4, w33, w41, w6])/4 + 
     (-B1 - B2)*CT[w4, w4, w1, w1] + (B1 + B2/2)*CT[w4, w4, w1, w2] - 
     B2*CT[w4, w4, w1, w20] + (B2*CT[w4, w4, w1, w25])/2 + 
     (B2*CT[w4, w4, w1, w39])/2 + (B2*CT[w4, w4, w1, w6])/2 - 
     B2*CT[w4, w4, w20, w1] + (B2*CT[w4, w4, w20, w25])/2 + 
     (B2*CT[w4, w4, w20, w3])/2 - (B2*CT[w4, w4, w20, w36])/2 + 
     (B2*CT[w4, w4, w20, w39])/2 + (B2*CT[w4, w4, w20, w4])/2 + 
     (-B1 - (3*B2)/2)*CT[w4, w4, w20, w5] + (B1 + B2/2)*CT[w4, w4, w20, w6] + 
     (B2*CT[w4, w4, w25, w1])/2 + B2*CT[w4, w4, w25, w20] - 
     (B2*CT[w4, w4, w25, w3])/2 + (B2*CT[w4, w4, w25, w35])/2 - 
     (B2*CT[w4, w4, w25, w4])/2 - (B2*CT[w4, w4, w25, w6])/2 + 
     (B2*CT[w4, w4, w6, w1])/2 - B2*CT[w4, w4, w6, w20] - 
     (B2*CT[w4, w4, w6, w25])/2 - (B2*CT[w4, w4, w6, w35])/2 + 
     (B2*CT[w4, w4, w6, w36])/2 - (B2*CT[w4, w4, w6, w39])/2 + 
     (B1 + (3*B2)/2)*CT[w4, w4, w6, w5] - B1*CT[w4, w4, w6, w6] + 
     (B1 + B2/2)*CT[w4, w4, w9, w1] + (-B1 - B2/2)*CT[w4, w4, w9, w2] - 
     (B2*CT[w4, w4, w9, w25])/2 + (B2*CT[w4, w4, w9, w3])/2 - 
     (B2*CT[w4, w4, w9, w35])/2 - (B2*CT[w4, w4, w9, w39])/2 + 
     (B2*CT[w4, w4, w9, w4])/2 + (B1*CT[w4, w6, w1, w1])/2 + 
     (-1/2*B1 - B2/4)*CT[w4, w6, w1, w2] + B2*CT[w4, w6, w1, w20] - 
     (B2*CT[w4, w6, w1, w3])/4 - (B2*CT[w4, w6, w1, w36])/4 + 
     (B2*CT[w4, w6, w1, w4])/4 + (-1/2*B1 - (3*B2)/4)*CT[w4, w6, w1, w5] + 
     (B1*CT[w4, w6, w1, w6])/2 + (B1 + B2/2)*CT[w4, w6, w17, w1] + 
     (-2*B1 - 2*B2)*CT[w4, w6, w17, w17] + (B1 + B2/2)*CT[w4, w6, w17, w2] - 
     B2*CT[w4, w6, w17, w20] + (B2*CT[w4, w6, w17, w23])/2 + 
     (B2*CT[w4, w6, w17, w3])/2 - (B2*CT[w4, w6, w17, w35])/2 + 
     (B2*CT[w4, w6, w17, w40])/2 + (B2*CT[w4, w6, w17, w6])/2 - 
     B2*CT[w4, w6, w18, w16] - B2*CT[w4, w6, w18, w17] + 
     B2*CT[w4, w6, w18, w3] + B2*CT[w4, w6, w18, w6] + 
     B2*CT[w4, w6, w20, w1] - B2*CT[w4, w6, w20, w17] + 
     2*B2*CT[w4, w6, w20, w20] - B2*CT[w4, w6, w20, w21] - 
     B2*CT[w4, w6, w20, w4] + (-B1 - B2)*CT[w4, w6, w20, w5] + 
     (B1 + B2)*CT[w4, w6, w20, w6] + (B1/2 - B2/2)*CT[w4, w6, w21, w1] - 
     B2*CT[w4, w6, w21, w20] + 2*B2*CT[w4, w6, w21, w21] + 
     (-1/2*B1 - B2/2)*CT[w4, w6, w21, w23] + B2*CT[w4, w6, w21, w3] + 
     (B1/2 + B2/2)*CT[w4, w6, w21, w35] + (-1/2*B1 - B2/2)*
      CT[w4, w6, w21, w36] + (B1/2 + B2/2)*CT[w4, w6, w21, w4] + 
     (B1/2 + B2/2)*CT[w4, w6, w21, w40] + (-1/2*B1 - B2/2)*
      CT[w4, w6, w21, w5] + (B1/2 - B2/2)*CT[w4, w6, w21, w6] + 
     B2*CT[w4, w6, w22, w20] + B2*CT[w4, w6, w22, w21] - 
     B2*CT[w4, w6, w22, w4] - B2*CT[w4, w6, w22, w6] - 
     (3*B1*CT[w4, w6, w23, w1])/4 + (B1 + B2)*CT[w4, w6, w23, w17] - 
     (B1*CT[w4, w6, w23, w2])/4 - B2*CT[w4, w6, w23, w21] - 
     (B2*CT[w4, w6, w23, w3])/2 - (B1*CT[w4, w6, w23, w35])/4 + 
     (B1*CT[w4, w6, w23, w36])/4 + (B2*CT[w4, w6, w23, w4])/2 + 
     (B1*CT[w4, w6, w23, w5])/4 - (B1*CT[w4, w6, w23, w6])/4 + 
     (B1*CT[w4, w6, w25, w1])/2 + (-1/2*B1 - B2/4)*CT[w4, w6, w25, w2] - 
     B2*CT[w4, w6, w25, w20] + (3*B2*CT[w4, w6, w25, w3])/4 - 
     (B2*CT[w4, w6, w25, w36])/4 + (B2*CT[w4, w6, w25, w4])/4 + 
     (B1/2 + B2/4)*CT[w4, w6, w25, w5] - (B1*CT[w4, w6, w25, w6])/2 + 
     (-1/4*B1 - B2/2)*CT[w4, w6, w3, w1] + B2*CT[w4, w6, w3, w16] + 
     (B1 + B2)*CT[w4, w6, w3, w17] + ((-3*B1)/4 - B2/2)*CT[w4, w6, w3, w2] + 
     B2*CT[w4, w6, w3, w20] + B2*CT[w4, w6, w3, w21] - 
     (B2*CT[w4, w6, w3, w3])/2 + (B1/4 + B2/2)*CT[w4, w6, w3, w35] + 
     (-1/4*B1 - B2/2)*CT[w4, w6, w3, w36] - (B2*CT[w4, w6, w3, w4])/2 + 
     (-1/4*B1 - B2/2)*CT[w4, w6, w3, w5] + (B1/4 - (3*B2)/2)*
      CT[w4, w6, w3, w6] + (B2*CT[w4, w6, w35, w2])/4 + 
     (B2*CT[w4, w6, w35, w3])/4 - (B1*CT[w4, w6, w35, w35])/2 + 
     (B1/2 + B2/4)*CT[w4, w6, w35, w36] - (B2*CT[w4, w6, w35, w4])/4 - 
     (B2*CT[w4, w6, w35, w5])/4 + (-1/4*B1 - B2/2)*CT[w4, w6, w36, w1] + 
     (B1/4 - B2/4)*CT[w4, w6, w36, w2] - (B2*CT[w4, w6, w36, w3])/4 + 
     ((3*B1)/4 + B2/2)*CT[w4, w6, w36, w35] + ((-3*B1)/4 - B2/4)*
      CT[w4, w6, w36, w36] + (B2*CT[w4, w6, w36, w4])/4 + 
     (-1/4*B1 + B2/4)*CT[w4, w6, w36, w5] + (B1/4 + B2/2)*
      CT[w4, w6, w36, w6] + (B2*CT[w4, w6, w39, w2])/4 + 
     (B2*CT[w4, w6, w39, w3])/4 - (B1*CT[w4, w6, w39, w35])/2 + 
     (B1/2 + B2/4)*CT[w4, w6, w39, w36] - (B2*CT[w4, w6, w39, w4])/4 - 
     (B2*CT[w4, w6, w39, w5])/4 + (B2*CT[w4, w6, w4, w1])/2 - 
     B2*CT[w4, w6, w4, w20] - (B2*CT[w4, w6, w4, w25])/2 - 
     (B2*CT[w4, w6, w4, w35])/2 + (B2*CT[w4, w6, w4, w36])/2 - 
     (B2*CT[w4, w6, w4, w39])/2 + (B1 + (3*B2)/2)*CT[w4, w6, w4, w5] - 
     B1*CT[w4, w6, w4, w6] + (B1/4 + B2/2)*CT[w4, w6, w40, w1] - 
     (B1*CT[w4, w6, w40, w2])/4 + (-1/4*B1 - B2/2)*CT[w4, w6, w40, w35] + 
     (B1*CT[w4, w6, w40, w36])/4 + (B1*CT[w4, w6, w40, w5])/4 + 
     (-1/4*B1 - B2/2)*CT[w4, w6, w40, w6] + (-1/4*B1 - B2/2)*
      CT[w4, w6, w5, w1] + ((3*B1)/4 + B2/4)*CT[w4, w6, w5, w2] + 
     (-1/2*B1 - (3*B2)/4)*CT[w4, w6, w5, w3] + (-1/4*B1 - B2/2)*
      CT[w4, w6, w5, w35] + (-1/4*B1 + B2/4)*CT[w4, w6, w5, w36] + 
     (B1/2 + (3*B2)/4)*CT[w4, w6, w5, w4] + ((-3*B1)/4 - B2/4)*
      CT[w4, w6, w5, w5] + (B1/4 + B2/2)*CT[w4, w6, w5, w6] + 
     (-B1 + B2)*CT[w4, w6, w6, w17] - B2*CT[w4, w6, w6, w21] + 
     (B1*CT[w4, w6, w6, w23])/2 + (B1/2 - B2)*CT[w4, w6, w6, w3] + 
     (B1/2 + B2)*CT[w4, w6, w6, w36] - B1*CT[w4, w6, w6, w4] + 
     (-1/2*B1 - B2)*CT[w4, w6, w6, w40] + (B1/2 + B2)*CT[w4, w6, w6, w5] + 
     (-B1 - B2/2)*CT[w4, w6, w9, w1] + (B1 + B2/2)*CT[w4, w6, w9, w2] + 
     (B2*CT[w4, w6, w9, w25])/2 - (B2*CT[w4, w6, w9, w3])/2 + 
     (B2*CT[w4, w6, w9, w35])/2 + (B2*CT[w4, w6, w9, w39])/2 - 
     (B2*CT[w4, w6, w9, w4])/2 + ((5*B1)/4 + B2)*CT[w4, w9, w1, w1] + 
     ((-7*B1)/4 - (5*B2)/4)*CT[w4, w9, w1, w2] - (B2*CT[w4, w9, w1, w25])/2 + 
     (-1/2*B1 + B2/4)*CT[w4, w9, w1, w3] - (B1*CT[w4, w9, w1, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w4, w9, w1, w36] - (B2*CT[w4, w9, w1, w39])/2 + 
     (B1/2 + (3*B2)/4)*CT[w4, w9, w1, w4] + ((3*B1)/4 + (3*B2)/4)*
      CT[w4, w9, w1, w5] + (-1/4*B1 - B2/2)*CT[w4, w9, w1, w6] + 
     (-1/4*B1 - B2/2)*CT[w4, w9, w2, w1] + ((3*B1)/4 + (3*B2)/4)*
      CT[w4, w9, w2, w2] + (B1/2 + B2/4)*CT[w4, w9, w2, w3] + 
     (B1/4 - B2/2)*CT[w4, w9, w2, w35] + (B1/4 + B2/4)*CT[w4, w9, w2, w36] + 
     (-1/2*B1 - B2/4)*CT[w4, w9, w2, w4] + ((-3*B1)/4 - (3*B2)/4)*
      CT[w4, w9, w2, w5] + (B1/4 + B2/2)*CT[w4, w9, w2, w6] + 
     ((3*B1)/4 - B2/2)*CT[w4, w9, w25, w1] + ((-3*B1)/4 - (3*B2)/4)*
      CT[w4, w9, w25, w2] - 3*B2*CT[w4, w9, w25, w20] + 
     (7*B2*CT[w4, w9, w25, w3])/4 + (B1/4 - B2/2)*CT[w4, w9, w25, w35] + 
     (-1/4*B1 - B2/4)*CT[w4, w9, w25, w36] + (5*B2*CT[w4, w9, w25, w4])/4 + 
     ((3*B1)/4 + (3*B2)/4)*CT[w4, w9, w25, w5] + ((-3*B1)/4 + B2/2)*
      CT[w4, w9, w25, w6] + (B1/4 + B2)*CT[w4, w9, w3, w1] + 
     (-1/4*B1 + B2/4)*CT[w4, w9, w3, w2] + 3*B2*CT[w4, w9, w3, w20] - 
     (B2*CT[w4, w9, w3, w25])/2 - (5*B2*CT[w4, w9, w3, w3])/4 - 
     (B1*CT[w4, w9, w3, w35])/4 + (B1/4 + B2/4)*CT[w4, w9, w3, w36] - 
     (B2*CT[w4, w9, w3, w39])/2 - (3*B2*CT[w4, w9, w3, w4])/4 + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w4, w9, w3, w5] + ((3*B1)/4 - B2/2)*
      CT[w4, w9, w3, w6] - (B1*CT[w4, w9, w35, w1])/4 + 
     (B1/4 + B2/4)*CT[w4, w9, w35, w2] + (B2*CT[w4, w9, w35, w3])/4 - 
     (3*B1*CT[w4, w9, w35, w35])/4 + ((3*B1)/4 + (3*B2)/4)*
      CT[w4, w9, w35, w36] - (B2*CT[w4, w9, w35, w4])/4 + 
     (-1/4*B1 - B2/4)*CT[w4, w9, w35, w5] + (B1*CT[w4, w9, w35, w6])/4 - 
     (B1*CT[w4, w9, w39, w1])/4 + (B1/4 + B2/4)*CT[w4, w9, w39, w2] + 
     (B2*CT[w4, w9, w39, w3])/4 - (3*B1*CT[w4, w9, w39, w35])/4 + 
     ((3*B1)/4 + (3*B2)/4)*CT[w4, w9, w39, w36] - (B2*CT[w4, w9, w39, w4])/
      4 + (-1/4*B1 - B2/4)*CT[w4, w9, w39, w5] + (B1*CT[w4, w9, w39, w6])/4 + 
     ((5*B1)/4 + (3*B2)/2)*CT[w4, w9, w4, w1] + ((-5*B1)/4 - B2/4)*
      CT[w4, w9, w4, w2] + 3*B2*CT[w4, w9, w4, w20] - 
     B2*CT[w4, w9, w4, w25] - (3*B2*CT[w4, w9, w4, w3])/4 + 
     (-1/4*B1 - B2/2)*CT[w4, w9, w4, w35] + (B1/4 + B2/4)*
      CT[w4, w9, w4, w36] - B2*CT[w4, w9, w4, w39] - 
     (B2*CT[w4, w9, w4, w4])/4 + ((-3*B1)/4 - (3*B2)/4)*CT[w4, w9, w4, w5] + 
     ((3*B1)/4 - B2/2)*CT[w4, w9, w4, w6] + (-B1 - B2/2)*CT[w4, w9, w6, w1] + 
     (B1 + B2/2)*CT[w4, w9, w6, w2] + (B2*CT[w4, w9, w6, w25])/2 - 
     (B2*CT[w4, w9, w6, w3])/2 + (B2*CT[w4, w9, w6, w35])/2 + 
     (B2*CT[w4, w9, w6, w39])/2 - (B2*CT[w4, w9, w6, w4])/2 + 
     (-3*B1 - (3*B2)/2)*CT[w4, w9, w9, w1] + (3*B1 + (3*B2)/2)*
      CT[w4, w9, w9, w2] + (3*B2*CT[w4, w9, w9, w25])/2 - 
     (3*B2*CT[w4, w9, w9, w3])/2 + (3*B2*CT[w4, w9, w9, w35])/2 + 
     (3*B2*CT[w4, w9, w9, w39])/2 - (3*B2*CT[w4, w9, w9, w4])/2 - 
     (B1*CT[w6, w1, w1, w12])/2 + (-1/2*B1 - B2/2)*CT[w6, w1, w1, w17] + 
     (B1/4 + B2/4)*CT[w6, w1, w1, w2] - (B2*CT[w6, w1, w1, w21])/2 + 
     (B1/4 + B2/2)*CT[w6, w1, w1, w23] + (B1*CT[w6, w1, w1, w26])/4 + 
     (-1/4*B1 - B2/4)*CT[w6, w1, w1, w3] + (B1*CT[w6, w1, w1, w37])/4 + 
     (-1/4*B1 - B2/4)*CT[w6, w1, w1, w4] - (B1*CT[w6, w1, w1, w40])/4 + 
     (B1/4 + B2/4)*CT[w6, w1, w1, w5] - (B1*CT[w6, w1, w12, w1])/2 + 
     B1*CT[w6, w1, w12, w12] - B1*CT[w6, w1, w12, w17] - 
     (B1*CT[w6, w1, w12, w26])/2 + (B1*CT[w6, w1, w12, w3])/2 - 
     (B1*CT[w6, w1, w12, w35])/2 + (B1*CT[w6, w1, w12, w36])/2 - 
     (B1*CT[w6, w1, w12, w37])/2 + (B1*CT[w6, w1, w12, w5])/2 + 
     (B1*CT[w6, w1, w12, w6])/2 + B1*CT[w6, w1, w14, w1] - 
     B1*CT[w6, w1, w14, w12] - B1*CT[w6, w1, w14, w13] + 
     B1*CT[w6, w1, w14, w3] + (B1/2 + B2/2)*CT[w6, w1, w17, w1] - 
     B1*CT[w6, w1, w17, w12] + (B1 + B2)*CT[w6, w1, w17, w17] + 
     (B1/2 + B2/2)*CT[w6, w1, w17, w2] + (-1/2*B1 - B2/2)*
      CT[w6, w1, w17, w23] + (B1/2 - B2/2)*CT[w6, w1, w17, w3] + 
     (-1/2*B1 - B2/2)*CT[w6, w1, w17, w35] + (B1/2 + B2/2)*
      CT[w6, w1, w17, w40] + (-1/2*B1 - B2/2)*CT[w6, w1, w17, w6] + 
     (-B1 - B2)*CT[w6, w1, w18, w16] + (-B1 - B2)*CT[w6, w1, w18, w17] + 
     (B1 + B2)*CT[w6, w1, w18, w3] + (B1 + B2)*CT[w6, w1, w18, w6] + 
     (B2*CT[w6, w1, w21, w1])/2 + B2*CT[w6, w1, w21, w21] - 
     (B2*CT[w6, w1, w21, w23])/2 - (B2*CT[w6, w1, w21, w35])/2 + 
     (B2*CT[w6, w1, w21, w36])/2 - (B2*CT[w6, w1, w21, w4])/2 - 
     (B2*CT[w6, w1, w21, w40])/2 + (B2*CT[w6, w1, w21, w5])/2 - 
     (B2*CT[w6, w1, w21, w6])/2 - B2*CT[w6, w1, w22, w20] - 
     B2*CT[w6, w1, w22, w21] + B2*CT[w6, w1, w22, w4] + 
     B2*CT[w6, w1, w22, w6] + (-1/4*B1 - B2/2)*CT[w6, w1, w23, w1] + 
     (B1/2 + B2/2)*CT[w6, w1, w23, w17] - (B1*CT[w6, w1, w23, w2])/4 + 
     (B2*CT[w6, w1, w23, w21])/2 - (B1*CT[w6, w1, w23, w3])/4 + 
     (B1/4 + B2/2)*CT[w6, w1, w23, w35] - (B2*CT[w6, w1, w23, w36])/4 + 
     (B1*CT[w6, w1, w23, w4])/4 + (B1*CT[w6, w1, w23, w5])/4 + 
     (-1/4*B1 - B2/2)*CT[w6, w1, w23, w6] - (B1*CT[w6, w1, w26, w1])/4 + 
     (B1*CT[w6, w1, w26, w12])/2 + (B1*CT[w6, w1, w26, w2])/4 - 
     (B1*CT[w6, w1, w26, w3])/4 + (B1*CT[w6, w1, w26, w35])/4 + 
     (B2*CT[w6, w1, w26, w36])/4 + (B1*CT[w6, w1, w26, w4])/4 - 
     (B1*CT[w6, w1, w26, w5])/4 - (B1*CT[w6, w1, w26, w6])/4 - 
     (B1*CT[w6, w1, w3, w1])/2 + B1*CT[w6, w1, w3, w12] + 
     B1*CT[w6, w1, w3, w13] + (B1 + B2)*CT[w6, w1, w3, w16] + 
     B1*CT[w6, w1, w3, w17] + (-1/2*B1 - (3*B2)/4)*CT[w6, w1, w3, w2] + 
     ((-3*B1)/2 + B2/4)*CT[w6, w1, w3, w3] + (-1/2*B1 - B2/4)*
      CT[w6, w1, w3, w36] + (-1/2*B1 - B2/4)*CT[w6, w1, w3, w4] + 
     (-1/2*B1 - B2/4)*CT[w6, w1, w3, w5] - (B1*CT[w6, w1, w3, w6])/2 - 
     (B1*CT[w6, w1, w35, w3])/4 + (B1/4 + B2/4)*CT[w6, w1, w35, w36] + 
     (B1*CT[w6, w1, w35, w4])/4 - (B2*CT[w6, w1, w37, w2])/4 + 
     (-1/4*B1 - B2/4)*CT[w6, w1, w37, w3] + (B1*CT[w6, w1, w37, w35])/2 - 
     (B1*CT[w6, w1, w37, w36])/4 + (B1/4 + B2/4)*CT[w6, w1, w37, w4] + 
     (B2*CT[w6, w1, w37, w5])/4 + (B1*CT[w6, w1, w4, w1])/2 + 
     (-1/2*B1 - B2/4)*CT[w6, w1, w4, w2] + B2*CT[w6, w1, w4, w20] - 
     (B2*CT[w6, w1, w4, w3])/4 - (B2*CT[w6, w1, w4, w36])/4 + 
     (B2*CT[w6, w1, w4, w4])/4 + (-1/2*B1 - (3*B2)/4)*CT[w6, w1, w4, w5] + 
     (B1*CT[w6, w1, w4, w6])/2 + (B2*CT[w6, w1, w40, w2])/4 + 
     (B1/4 + B2/4)*CT[w6, w1, w40, w3] - (B1*CT[w6, w1, w40, w35])/2 + 
     (B1*CT[w6, w1, w40, w36])/4 + (-1/4*B1 - B2/4)*CT[w6, w1, w40, w4] - 
     (B2*CT[w6, w1, w40, w5])/4 - (B1*CT[w6, w1, w6, w12])/2 + 
     (-1/2*B1 - B2/2)*CT[w6, w1, w6, w17] + (B1/4 + B2/4)*
      CT[w6, w1, w6, w2] - (B2*CT[w6, w1, w6, w21])/2 + 
     (B1/4 + B2/2)*CT[w6, w1, w6, w23] + (B1*CT[w6, w1, w6, w26])/4 + 
     (-1/4*B1 - B2/4)*CT[w6, w1, w6, w3] + (B1*CT[w6, w1, w6, w37])/4 + 
     (-1/4*B1 - B2/4)*CT[w6, w1, w6, w4] - (B1*CT[w6, w1, w6, w40])/4 + 
     (B1/4 + B2/4)*CT[w6, w1, w6, w5] - (B1*CT[w6, w10, w1, w1])/2 + 
     B1*CT[w6, w10, w1, w12] + (B1/2 + B2/4)*CT[w6, w10, w1, w2] + 
     (B2*CT[w6, w10, w1, w3])/4 + (B2*CT[w6, w10, w1, w36])/4 - 
     (B2*CT[w6, w10, w1, w4])/4 + (-1/2*B1 - B2/4)*CT[w6, w10, w1, w5] - 
     (B1*CT[w6, w10, w1, w6])/2 - (B1*CT[w6, w10, w25, w1])/2 + 
     (B1/2 + B2/4)*CT[w6, w10, w25, w2] + B2*CT[w6, w10, w25, w20] - 
     (3*B2*CT[w6, w10, w25, w3])/4 + (B2*CT[w6, w10, w25, w36])/4 - 
     (B2*CT[w6, w10, w25, w4])/4 + (-1/2*B1 - B2/4)*CT[w6, w10, w25, w5] + 
     (B1*CT[w6, w10, w25, w6])/2 + (B1*CT[w6, w10, w26, w1])/2 - 
     B1*CT[w6, w10, w26, w12] + (-1/2*B1 - B2/4)*CT[w6, w10, w26, w2] - 
     (B2*CT[w6, w10, w26, w3])/4 - (B2*CT[w6, w10, w26, w36])/4 + 
     (B2*CT[w6, w10, w26, w4])/4 + (B1/2 + B2/4)*CT[w6, w10, w26, w5] + 
     (B1*CT[w6, w10, w26, w6])/2 - (B2*CT[w6, w10, w35, w2])/4 - 
     (B2*CT[w6, w10, w35, w3])/4 + (B1*CT[w6, w10, w35, w35])/2 + 
     (-1/2*B1 - B2/4)*CT[w6, w10, w35, w36] + (B2*CT[w6, w10, w35, w4])/4 + 
     (B2*CT[w6, w10, w35, w5])/4 + (B2*CT[w6, w10, w37, w2])/4 + 
     (B2*CT[w6, w10, w37, w3])/4 - (B1*CT[w6, w10, w37, w35])/2 + 
     (B1/2 + B2/4)*CT[w6, w10, w37, w36] - (B2*CT[w6, w10, w37, w4])/4 - 
     (B2*CT[w6, w10, w37, w5])/4 - (B2*CT[w6, w10, w39, w2])/4 - 
     (B2*CT[w6, w10, w39, w3])/4 + (B1*CT[w6, w10, w39, w35])/2 + 
     (-1/2*B1 - B2/4)*CT[w6, w10, w39, w36] + (B2*CT[w6, w10, w39, w4])/4 + 
     (B2*CT[w6, w10, w39, w5])/4 + (-1/2*B1 - B2/2)*CT[w6, w10, w4, w1] + 
     (B1/2 + B2/4)*CT[w6, w10, w4, w2] - B2*CT[w6, w10, w4, w20] + 
     (B2*CT[w6, w10, w4, w25])/2 + (B2*CT[w6, w10, w4, w3])/4 + 
     (B2*CT[w6, w10, w4, w35])/2 - (B2*CT[w6, w10, w4, w36])/4 + 
     (B2*CT[w6, w10, w4, w39])/2 - (B2*CT[w6, w10, w4, w4])/4 + 
     (B1/2 + B2/4)*CT[w6, w10, w4, w5] - (B1*CT[w6, w10, w4, w6])/2 + 
     B1*CT[w6, w10, w7, w12] - B2*CT[w6, w10, w7, w20] + 
     B2*CT[w6, w10, w7, w3] - B1*CT[w6, w10, w7, w6] + 
     (B1 + B2/2)*CT[w6, w10, w9, w1] + (-B1 - B2/2)*CT[w6, w10, w9, w2] - 
     (B2*CT[w6, w10, w9, w25])/2 + (B2*CT[w6, w10, w9, w3])/2 - 
     (B2*CT[w6, w10, w9, w35])/2 - (B2*CT[w6, w10, w9, w39])/2 + 
     (B2*CT[w6, w10, w9, w4])/2 + (B1*CT[w6, w14, w1, w1])/2 - 
     B1*CT[w6, w14, w1, w13] - B1*CT[w6, w14, w1, w17] - 
     (B2*CT[w6, w14, w1, w2])/4 - (B1*CT[w6, w14, w1, w26])/2 + 
     (B1 - B2/4)*CT[w6, w14, w1, w3] + (B1/2 + B2/4)*CT[w6, w14, w1, w36] - 
     (B1*CT[w6, w14, w1, w37])/2 + (B1/2 + B2/4)*CT[w6, w14, w1, w4] + 
     (B1/2 + B2/4)*CT[w6, w14, w1, w5] + (B1*CT[w6, w14, w1, w6])/2 + 
     (-B1 - B2)*CT[w6, w14, w11, w16] + (B1*CT[w6, w14, w11, w24])/2 - 
     (B1*CT[w6, w14, w11, w26])/2 + (B1*CT[w6, w14, w11, w35])/2 - 
     (B1*CT[w6, w14, w11, w37])/2 + (B1*CT[w6, w14, w11, w38])/2 + 
     (B1/2 + B2)*CT[w6, w14, w11, w4] + (B1*CT[w6, w14, w11, w6])/2 + 
     (B1*CT[w6, w14, w12, w1])/2 - B1*CT[w6, w14, w12, w12] + 
     B1*CT[w6, w14, w12, w17] + (B1*CT[w6, w14, w12, w26])/2 - 
     (B1*CT[w6, w14, w12, w3])/2 + (B1*CT[w6, w14, w12, w35])/2 - 
     (B1*CT[w6, w14, w12, w36])/2 + (B1*CT[w6, w14, w12, w37])/2 - 
     (B1*CT[w6, w14, w12, w5])/2 - (B1*CT[w6, w14, w12, w6])/2 + 
     (-1/2*B1 + B2/2)*CT[w6, w14, w13, w1] + 2*B1*CT[w6, w14, w13, w13] + 
     B1*CT[w6, w14, w13, w17] + (-1/2*B1 - B2/2)*CT[w6, w14, w13, w24] + 
     (-1/2*B1 + B2/2)*CT[w6, w14, w13, w3] + (-1/2*B1 - B2/2)*
      CT[w6, w14, w13, w36] + (B1/2 + B2/2)*CT[w6, w14, w13, w38] + 
     (-1/2*B1 + B2/2)*CT[w6, w14, w13, w4] + (-1/2*B1 - B2/2)*
      CT[w6, w14, w13, w5] - (3*B1*CT[w6, w14, w14, w1])/2 + 
     B1*CT[w6, w14, w14, w12] + 2*B1*CT[w6, w14, w14, w13] - 
     (B1*CT[w6, w14, w14, w24])/2 + (B1*CT[w6, w14, w14, w26])/2 - 
     (3*B1*CT[w6, w14, w14, w3])/2 + (B1*CT[w6, w14, w14, w37])/2 - 
     (B1*CT[w6, w14, w14, w38])/2 - B1*CT[w6, w14, w17, w1] + 
     B1*CT[w6, w14, w17, w12] + B1*CT[w6, w14, w17, w13] - 
     B1*CT[w6, w14, w17, w3] + (B1*CT[w6, w14, w24, w1])/2 - 
     B1*CT[w6, w14, w24, w13] + (B1 + B2)*CT[w6, w14, w24, w16] - 
     (B2*CT[w6, w14, w24, w2])/4 - (B2*CT[w6, w14, w24, w3])/4 + 
     (B2*CT[w6, w14, w24, w36])/4 - (3*B2*CT[w6, w14, w24, w4])/4 + 
     (B2*CT[w6, w14, w24, w5])/4 - (B1*CT[w6, w14, w24, w6])/2 + 
     (B2*CT[w6, w14, w26, w2])/4 + (B1/2 + B2/4)*CT[w6, w14, w26, w3] - 
     (B1*CT[w6, w14, w26, w35])/2 - (B2*CT[w6, w14, w26, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w6, w14, w26, w4] - (B2*CT[w6, w14, w26, w5])/4 + 
     (B1 - B2/2)*CT[w6, w14, w3, w1] - B1*CT[w6, w14, w3, w12] - 
     2*B1*CT[w6, w14, w3, w13] + (-B1 - B2)*CT[w6, w14, w3, w16] - 
     B1*CT[w6, w14, w3, w17] + (B2*CT[w6, w14, w3, w2])/4 + 
     (B1/2 + B2/2)*CT[w6, w14, w3, w24] + ((3*B1)/2 - B2/4)*
      CT[w6, w14, w3, w3] + (B1/2 + B2/4)*CT[w6, w14, w3, w36] + 
     (-1/2*B1 - B2/2)*CT[w6, w14, w3, w38] + (B1/2 + B2/4)*
      CT[w6, w14, w3, w4] + (B1/2 + B2/4)*CT[w6, w14, w3, w5] + 
     (B1*CT[w6, w14, w3, w6])/2 + (B2*CT[w6, w14, w37, w2])/4 + 
     (B1/2 + B2/4)*CT[w6, w14, w37, w3] - (B1*CT[w6, w14, w37, w35])/2 - 
     (B2*CT[w6, w14, w37, w36])/4 + (-1/2*B1 - B2/4)*CT[w6, w14, w37, w4] - 
     (B2*CT[w6, w14, w37, w5])/4 - (B2*CT[w6, w14, w38, w2])/4 + 
     (-1/2*B1 - B2/4)*CT[w6, w14, w38, w3] + (B1*CT[w6, w14, w38, w35])/2 + 
     (B2*CT[w6, w14, w38, w36])/4 + (B1/2 + B2/4)*CT[w6, w14, w38, w4] + 
     (B2*CT[w6, w14, w38, w5])/4 + (-1/4*B1 - (3*B2)/2)*CT[w6, w17, w1, w1] - 
     B1*CT[w6, w17, w1, w12] + (3*B1 + 3*B2)*CT[w6, w17, w1, w17] + 
     (B1/4 + (3*B2)/4)*CT[w6, w17, w1, w2] + 3*B2*CT[w6, w17, w1, w21] + 
     (-B1 - (3*B2)/2)*CT[w6, w17, w1, w23] + (-1/2*B1 - (3*B2)/4)*
      CT[w6, w17, w1, w3] + (-1/4*B1 - B2/2)*CT[w6, w17, w1, w35] + 
     (-1/4*B1 - B2/4)*CT[w6, w17, w1, w36] + ((3*B1)/2 + B2/4)*
      CT[w6, w17, w1, w4] + (B1 + B2/2)*CT[w6, w17, w1, w40] + 
     (-1/4*B1 - B2/4)*CT[w6, w17, w1, w5] + ((-3*B1)/4 - (3*B2)/2)*
      CT[w6, w17, w1, w6] - B1*CT[w6, w17, w14, w1] + 
     B1*CT[w6, w17, w14, w12] + B1*CT[w6, w17, w14, w13] - 
     B1*CT[w6, w17, w14, w3] + ((5*B1)/2 + B2)*CT[w6, w17, w17, w1] + 
     (-10*B1 - 10*B2)*CT[w6, w17, w17, w17] + (3*B1*CT[w6, w17, w17, w2])/2 + 
     ((3*B1)/2 + 3*B2)*CT[w6, w17, w17, w23] + 
     (B1/2 + 2*B2)*CT[w6, w17, w17, w3] + (3*B1*CT[w6, w17, w17, w35])/2 + 
     (-2*B1 - 2*B2)*CT[w6, w17, w17, w4] - (3*B1*CT[w6, w17, w17, w40])/2 + 
     ((9*B1)/2 + 3*B2)*CT[w6, w17, w17, w6] + 
     (B1 + B2)*CT[w6, w17, w18, w16] + (B1 + B2)*CT[w6, w17, w18, w17] + 
     (-B1 - B2)*CT[w6, w17, w18, w3] + (-B1 - B2)*CT[w6, w17, w18, w6] + 
     ((3*B1)/4 + B2/2)*CT[w6, w17, w2, w1] + (B1/4 + B2/4)*
      CT[w6, w17, w2, w2] + (-1/2*B1 - (3*B2)/4)*CT[w6, w17, w2, w3] + 
     (-1/4*B1 + B2/2)*CT[w6, w17, w2, w35] + (-1/4*B1 - B2/4)*
      CT[w6, w17, w2, w36] + (B1/2 + (3*B2)/4)*CT[w6, w17, w2, w4] + 
     (-1/4*B1 - B2/4)*CT[w6, w17, w2, w5] + ((-3*B1)/4 - B2/2)*
      CT[w6, w17, w2, w6] + B2*CT[w6, w17, w22, w20] + 
     B2*CT[w6, w17, w22, w21] - B2*CT[w6, w17, w22, w4] - 
     B2*CT[w6, w17, w22, w6] + ((-3*B1)/4 + B2)*CT[w6, w17, w23, w1] + 
     (B1 + B2)*CT[w6, w17, w23, w17] + (-1/4*B1 - B2/4)*
      CT[w6, w17, w23, w2] - 3*B2*CT[w6, w17, w23, w21] + 
     (B1/2 - (3*B2)/4)*CT[w6, w17, w23, w3] - (3*B1*CT[w6, w17, w23, w35])/
      4 + (B1/4 + B2/4)*CT[w6, w17, w23, w36] + (-1/2*B1 + (3*B2)/4)*
      CT[w6, w17, w23, w4] + (B1/4 + B2/4)*CT[w6, w17, w23, w5] + 
     (-1/4*B1 + B2)*CT[w6, w17, w23, w6] + ((-3*B1)/4 - B2)*
      CT[w6, w17, w3, w1] - B1*CT[w6, w17, w3, w13] + 
     (-B1 - B2)*CT[w6, w17, w3, w16] + (2*B1 + 2*B2)*CT[w6, w17, w3, w17] + 
     ((-5*B1)/4 - (3*B2)/4)*CT[w6, w17, w3, w2] - (B2*CT[w6, w17, w3, w23])/
      2 + ((3*B1)/2 + (5*B2)/4)*CT[w6, w17, w3, w3] + 
     (B1*CT[w6, w17, w3, w35])/4 + (B1/4 + B2/4)*CT[w6, w17, w3, w36] + 
     (B1/2 + B2/4)*CT[w6, w17, w3, w4] - (B2*CT[w6, w17, w3, w40])/2 + 
     (B1/4 + B2/4)*CT[w6, w17, w3, w5] - (B1*CT[w6, w17, w3, w6])/4 + 
     (-1/4*B1 - B2/2)*CT[w6, w17, w35, w1] + (B1/4 + B2/4)*
      CT[w6, w17, w35, w2] + (B1/2 + B2/4)*CT[w6, w17, w35, w3] + 
     (-1/4*B1 + B2/2)*CT[w6, w17, w35, w35] + (-1/4*B1 - B2/4)*
      CT[w6, w17, w35, w36] + (-1/2*B1 - B2/4)*CT[w6, w17, w35, w4] + 
     (-1/4*B1 - B2/4)*CT[w6, w17, w35, w5] + (B1/4 + B2/2)*
      CT[w6, w17, w35, w6] + (B1 + B2/2)*CT[w6, w17, w4, w1] + 
     (-2*B1 - 2*B2)*CT[w6, w17, w4, w17] + (B1 + B2/2)*CT[w6, w17, w4, w2] - 
     B2*CT[w6, w17, w4, w20] + (B2*CT[w6, w17, w4, w23])/2 + 
     (B2*CT[w6, w17, w4, w3])/2 - (B2*CT[w6, w17, w4, w35])/2 + 
     (B2*CT[w6, w17, w4, w40])/2 + (B2*CT[w6, w17, w4, w6])/2 + 
     (B1/4 + B2/2)*CT[w6, w17, w40, w1] + (-1/4*B1 - B2/4)*
      CT[w6, w17, w40, w2] + (-1/2*B1 - B2/4)*CT[w6, w17, w40, w3] + 
     (B1/4 - B2/2)*CT[w6, w17, w40, w35] + (B1/4 + B2/4)*
      CT[w6, w17, w40, w36] + (B1/2 + B2/4)*CT[w6, w17, w40, w4] + 
     (B1/4 + B2/4)*CT[w6, w17, w40, w5] + (-1/4*B1 - B2/2)*
      CT[w6, w17, w40, w6] + ((-3*B1)/4 - (3*B2)/2)*CT[w6, w17, w6, w1] + 
     (4*B1 + 4*B2)*CT[w6, w17, w6, w17] + ((-5*B1)/4 - B2/4)*
      CT[w6, w17, w6, w2] + 2*B2*CT[w6, w17, w6, w21] + 
     (-1/2*B1 - (3*B2)/2)*CT[w6, w17, w6, w23] + (B2*CT[w6, w17, w6, w3])/4 + 
     (B1/4 + B2/2)*CT[w6, w17, w6, w35] + (-1/4*B1 - B2/4)*
      CT[w6, w17, w6, w36] + (B1/2 + B2/4)*CT[w6, w17, w6, w4] + 
     (B1/2 - B2/2)*CT[w6, w17, w6, w40] + (-1/4*B1 - B2/4)*
      CT[w6, w17, w6, w5] + ((-5*B1)/4 - (3*B2)/2)*CT[w6, w17, w6, w6] + 
     (-B1 - B2)*CT[w6, w18, w1, w16] + (-B1 - B2)*CT[w6, w18, w1, w17] + 
     (B1 + B2)*CT[w6, w18, w1, w3] + (B1 + B2)*CT[w6, w18, w1, w6] + 
     (-1/2*B1 + B2/2)*CT[w6, w18, w15, w1] + B1*CT[w6, w18, w15, w13] - 
     B2*CT[w6, w18, w15, w21] + (B1/2 + B2/2)*CT[w6, w18, w15, w23] + 
     (-1/2*B1 - B2/2)*CT[w6, w18, w15, w24] + (B1/2 + B2/2)*
      CT[w6, w18, w15, w38] + (-1/2*B1 + B2/2)*CT[w6, w18, w15, w4] + 
     (-1/2*B1 - B2/2)*CT[w6, w18, w15, w40] + 
     (-B1 - B2)*CT[w6, w18, w16, w1] + (-2*B1 - 2*B2)*CT[w6, w18, w16, w16] + 
     (B1 + B2)*CT[w6, w18, w16, w17] + (B1/2 + B2)*CT[w6, w18, w16, w2] + 
     B2*CT[w6, w18, w16, w21] + (B1*CT[w6, w18, w16, w24])/2 + 
     (B1/2 + B2)*CT[w6, w18, w16, w3] + (B1*CT[w6, w18, w16, w35])/2 + 
     (B1*CT[w6, w18, w16, w38])/2 + (B1*CT[w6, w18, w16, w4])/2 + 
     (-1/2*B1 - B2)*CT[w6, w18, w16, w6] + (-1/2*B1 - B2/2)*
      CT[w6, w18, w17, w1] + (B1 + B2)*CT[w6, w18, w17, w16] + 
     (3*B1 + 3*B2)*CT[w6, w18, w17, w17] + (B1/2 + B2/2)*
      CT[w6, w18, w17, w2] + B2*CT[w6, w18, w17, w21] + 
     (-1/2*B1 - B2/2)*CT[w6, w18, w17, w23] + (-1/2*B1 - B2/2)*
      CT[w6, w18, w17, w3] + (-1/2*B1 - B2/2)*CT[w6, w18, w17, w35] - 
     B2*CT[w6, w18, w17, w4] + (B1/2 + B2/2)*CT[w6, w18, w17, w40] + 
     ((-5*B1)/2 - (5*B2)/2)*CT[w6, w18, w17, w6] + 
     (-2*B1 - 2*B2)*CT[w6, w18, w18, w16] + 
     (-B1 - B2)*CT[w6, w18, w18, w17] + (-1/2*B1 - B2/2)*
      CT[w6, w18, w18, w23] + (B1/2 + B2/2)*CT[w6, w18, w18, w24] + 
     ((3*B1)/2 + (3*B2)/2)*CT[w6, w18, w18, w3] + 
     (-1/2*B1 - B2/2)*CT[w6, w18, w18, w35] + (-1/2*B1 - B2/2)*
      CT[w6, w18, w18, w38] + (B1/2 + B2/2)*CT[w6, w18, w18, w40] + 
     ((3*B1)/2 + (3*B2)/2)*CT[w6, w18, w18, w6] + B2*CT[w6, w18, w21, w16] + 
     B2*CT[w6, w18, w21, w17] - B2*CT[w6, w18, w21, w3] - 
     B2*CT[w6, w18, w21, w6] - (B2*CT[w6, w18, w23, w1])/2 + 
     (B2*CT[w6, w18, w23, w2])/4 + B2*CT[w6, w18, w23, w21] + 
     (-1/2*B1 - B2/4)*CT[w6, w18, w23, w3] + (B1/2 + B2/2)*
      CT[w6, w18, w23, w35] - (B2*CT[w6, w18, w23, w36])/4 + 
     (B1/2 + B2/4)*CT[w6, w18, w23, w4] - (B2*CT[w6, w18, w23, w5])/4 - 
     (B2*CT[w6, w18, w23, w6])/2 + (B1*CT[w6, w18, w24, w1])/2 - 
     B1*CT[w6, w18, w24, w13] + (B1 + B2)*CT[w6, w18, w24, w16] - 
     (B2*CT[w6, w18, w24, w2])/4 - (B2*CT[w6, w18, w24, w3])/4 + 
     (B2*CT[w6, w18, w24, w36])/4 - (3*B2*CT[w6, w18, w24, w4])/4 + 
     (B2*CT[w6, w18, w24, w5])/4 - (B1*CT[w6, w18, w24, w6])/2 + 
     (B1/2 + B2)*CT[w6, w18, w3, w1] + B1*CT[w6, w18, w3, w13] + 
     (2*B1 + 2*B2)*CT[w6, w18, w3, w16] + (-1/2*B1 - (3*B2)/4)*
      CT[w6, w18, w3, w2] - B2*CT[w6, w18, w3, w21] - 
     (B1*CT[w6, w18, w3, w24])/2 + ((-3*B1)/2 - (7*B2)/4)*
      CT[w6, w18, w3, w3] - (B1*CT[w6, w18, w3, w35])/2 - 
     (B2*CT[w6, w18, w3, w36])/4 - (B1*CT[w6, w18, w3, w38])/2 + 
     (-1/2*B1 + (3*B2)/4)*CT[w6, w18, w3, w4] - (B2*CT[w6, w18, w3, w5])/4 - 
     (B2*CT[w6, w18, w35, w2])/4 + (-1/2*B1 - B2/4)*CT[w6, w18, w35, w3] + 
     (B1*CT[w6, w18, w35, w35])/2 + (B2*CT[w6, w18, w35, w36])/4 + 
     (B1/2 + B2/4)*CT[w6, w18, w35, w4] + (B2*CT[w6, w18, w35, w5])/4 - 
     (B2*CT[w6, w18, w38, w2])/4 + (-1/2*B1 - B2/4)*CT[w6, w18, w38, w3] + 
     (B1*CT[w6, w18, w38, w35])/2 + (B2*CT[w6, w18, w38, w36])/4 + 
     (B1/2 + B2/4)*CT[w6, w18, w38, w4] + (B2*CT[w6, w18, w38, w5])/4 - 
     B2*CT[w6, w18, w4, w16] - B2*CT[w6, w18, w4, w17] + 
     B2*CT[w6, w18, w4, w3] + B2*CT[w6, w18, w4, w6] + 
     (B2*CT[w6, w18, w40, w2])/4 + (B1/2 + B2/4)*CT[w6, w18, w40, w3] - 
     (B1*CT[w6, w18, w40, w35])/2 - (B2*CT[w6, w18, w40, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w6, w18, w40, w4] - (B2*CT[w6, w18, w40, w5])/4 + 
     (B1/2 + B2)*CT[w6, w18, w6, w1] + (-2*B1 - 2*B2)*CT[w6, w18, w6, w17] + 
     (-1/2*B1 - (3*B2)/4)*CT[w6, w18, w6, w2] - 2*B2*CT[w6, w18, w6, w21] + 
     (B1/2 + B2/2)*CT[w6, w18, w6, w23] - (B2*CT[w6, w18, w6, w3])/4 + 
     (B2*CT[w6, w18, w6, w36])/4 + (-1/2*B1 + (3*B2)/4)*CT[w6, w18, w6, w4] + 
     (-1/2*B1 - B2/2)*CT[w6, w18, w6, w40] + (B2*CT[w6, w18, w6, w5])/4 + 
     ((3*B1)/2 + 2*B2)*CT[w6, w18, w6, w6] + ((-5*B1)/4 - (3*B2)/2)*
      CT[w6, w21, w1, w1] + (3*B1 + 3*B2)*CT[w6, w21, w1, w17] + 
     ((-3*B1)/4 - B2/4)*CT[w6, w21, w1, w2] + 3*B2*CT[w6, w21, w1, w21] + 
     (-1/2*B1 - (3*B2)/2)*CT[w6, w21, w1, w23] + (-1/2*B1 + B2/4)*
      CT[w6, w21, w1, w3] + (-1/4*B1 - B2/2)*CT[w6, w21, w1, w35] + 
     (-1/4*B1 + B2/4)*CT[w6, w21, w1, w36] + (B1 - (3*B2)/4)*
      CT[w6, w21, w1, w4] + (B1/2 - B2/2)*CT[w6, w21, w1, w40] + 
     (B1/4 + (3*B2)/4)*CT[w6, w21, w1, w5] + ((-3*B1)/4 - (3*B2)/2)*
      CT[w6, w21, w1, w6] + B2*CT[w6, w21, w18, w16] + 
     B2*CT[w6, w21, w18, w17] - B2*CT[w6, w21, w18, w3] - 
     B2*CT[w6, w21, w18, w6] + ((-3*B1)/2 + B2)*CT[w6, w21, w21, w1] - 
     10*B2*CT[w6, w21, w21, w21] + ((3*B1)/2 + 3*B2)*CT[w6, w21, w21, w23] - 
     2*B2*CT[w6, w21, w21, w3] - (3*B1*CT[w6, w21, w21, w35])/2 + 
     (3*B1*CT[w6, w21, w21, w36])/2 + ((-3*B1)/2 + 2*B2)*
      CT[w6, w21, w21, w4] - (3*B1*CT[w6, w21, w21, w40])/2 + 
     (3*B1*CT[w6, w21, w21, w5])/2 + ((-3*B1)/2 + 3*B2)*
      CT[w6, w21, w21, w6] + B2*CT[w6, w21, w22, w20] + 
     B2*CT[w6, w21, w22, w21] - B2*CT[w6, w21, w22, w4] - 
     B2*CT[w6, w21, w22, w6] + ((7*B1)/4 + B2)*CT[w6, w21, w23, w1] + 
     (-3*B1 - 3*B2)*CT[w6, w21, w23, w17] + ((3*B1)/4 + B2/4)*
      CT[w6, w21, w23, w2] + B2*CT[w6, w21, w23, w21] + 
     (B1/2 + (3*B2)/4)*CT[w6, w21, w23, w3] + (3*B1*CT[w6, w21, w23, w35])/
      4 + (-1/4*B1 + B2/4)*CT[w6, w21, w23, w36] + (-1/2*B1 - (3*B2)/4)*
      CT[w6, w21, w23, w4] + ((-3*B1)/4 - B2/4)*CT[w6, w21, w23, w5] + 
     ((5*B1)/4 + B2)*CT[w6, w21, w23, w6] + (-1/2*B1 + B2/2)*
      CT[w6, w21, w3, w1] - B2*CT[w6, w21, w3, w16] - 
     2*B2*CT[w6, w21, w3, w21] + (B1/2 + B2/2)*CT[w6, w21, w3, w23] + 
     (-1/2*B1 - B2/2)*CT[w6, w21, w3, w35] + (B1/2 + B2/2)*
      CT[w6, w21, w3, w36] + (-1/2*B1 + B2/2)*CT[w6, w21, w3, w4] + 
     (-1/2*B1 - B2/2)*CT[w6, w21, w3, w40] + (B1/2 + B2/2)*
      CT[w6, w21, w3, w5] + (-1/2*B1 + B2/2)*CT[w6, w21, w3, w6] + 
     (-1/4*B1 - B2/2)*CT[w6, w21, w35, w1] + (B1/4 - B2/4)*
      CT[w6, w21, w35, w2] - (B2*CT[w6, w21, w35, w3])/4 + 
     ((3*B1)/4 + B2/2)*CT[w6, w21, w35, w35] + ((-3*B1)/4 - B2/4)*
      CT[w6, w21, w35, w36] + (B2*CT[w6, w21, w35, w4])/4 + 
     (-1/4*B1 + B2/4)*CT[w6, w21, w35, w5] + (B1/4 + B2/2)*
      CT[w6, w21, w35, w6] + (B1/4 + B2/2)*CT[w6, w21, w36, w1] + 
     (-1/4*B1 + B2/4)*CT[w6, w21, w36, w2] + (B2*CT[w6, w21, w36, w3])/4 + 
     ((-3*B1)/4 - B2/2)*CT[w6, w21, w36, w35] + ((3*B1)/4 + B2/4)*
      CT[w6, w21, w36, w36] - (B2*CT[w6, w21, w36, w4])/4 + 
     (B1/4 - B2/4)*CT[w6, w21, w36, w5] + (-1/4*B1 - B2/2)*
      CT[w6, w21, w36, w6] + (B1/4 - B2)*CT[w6, w21, w4, w1] + 
     ((3*B1)/4 + B2/4)*CT[w6, w21, w4, w2] - B2*CT[w6, w21, w4, w20] + 
     2*B2*CT[w6, w21, w4, w21] + (-1/2*B1 - B2/2)*CT[w6, w21, w4, w23] + 
     (-1/2*B1 + B2/4)*CT[w6, w21, w4, w3] + (B1*CT[w6, w21, w4, w35])/4 + 
     ((-3*B1)/4 - B2/4)*CT[w6, w21, w4, w36] + (B1 + (5*B2)/4)*
      CT[w6, w21, w4, w4] + (B1/2 + B2/2)*CT[w6, w21, w4, w40] + 
     ((-5*B1)/4 - (3*B2)/4)*CT[w6, w21, w4, w5] + (3*B1*CT[w6, w21, w4, w6])/
      4 + (-1/4*B1 - B2/2)*CT[w6, w21, w40, w1] + 
     (B1/4 - B2/4)*CT[w6, w21, w40, w2] - (B2*CT[w6, w21, w40, w3])/4 + 
     ((3*B1)/4 + B2/2)*CT[w6, w21, w40, w35] + ((-3*B1)/4 - B2/4)*
      CT[w6, w21, w40, w36] + (B2*CT[w6, w21, w40, w4])/4 + 
     (-1/4*B1 + B2/4)*CT[w6, w21, w40, w5] + (B1/4 + B2/2)*
      CT[w6, w21, w40, w6] + (B1/4 + B2/2)*CT[w6, w21, w5, w1] + 
     ((-3*B1)/4 - B2/4)*CT[w6, w21, w5, w2] + (B1/2 + (3*B2)/4)*
      CT[w6, w21, w5, w3] + (B1/4 + B2/2)*CT[w6, w21, w5, w35] + 
     (B1/4 - B2/4)*CT[w6, w21, w5, w36] + (-1/2*B1 - (3*B2)/4)*
      CT[w6, w21, w5, w4] + ((3*B1)/4 + B2/4)*CT[w6, w21, w5, w5] + 
     (-1/4*B1 - B2/2)*CT[w6, w21, w5, w6] + ((-3*B1)/4 - (3*B2)/2)*
      CT[w6, w21, w6, w1] + (3*B1 + 2*B2)*CT[w6, w21, w6, w17] + 
     ((-3*B1)/4 - B2/4)*CT[w6, w21, w6, w2] + 4*B2*CT[w6, w21, w6, w21] + 
     (-B1 - (3*B2)/2)*CT[w6, w21, w6, w23] + (-1/2*B1 + B2/4)*
      CT[w6, w21, w6, w3] + (B1/4 + B2/2)*CT[w6, w21, w6, w35] + 
     ((-3*B1)/4 - (3*B2)/4)*CT[w6, w21, w6, w36] + 
     ((3*B1)/2 + B2/4)*CT[w6, w21, w6, w4] + 
     (B1 + B2/2)*CT[w6, w21, w6, w40] + (-1/4*B1 - B2/4)*
      CT[w6, w21, w6, w5] + (-1/4*B1 - (3*B2)/2)*CT[w6, w21, w6, w6] - 
     B2*CT[w6, w22, w1, w20] - B2*CT[w6, w22, w1, w21] + 
     B2*CT[w6, w22, w1, w4] + B2*CT[w6, w22, w1, w6] + 
     B2*CT[w6, w22, w17, w20] + B2*CT[w6, w22, w17, w21] - 
     B2*CT[w6, w22, w17, w4] - B2*CT[w6, w22, w17, w6] + 
     (B1 + B2/2)*CT[w6, w22, w19, w1] + (-B1 - B2)*CT[w6, w22, w19, w17] + 
     (B2*CT[w6, w22, w19, w23])/2 - (B2*CT[w6, w22, w19, w25])/2 + 
     (B2*CT[w6, w22, w19, w3])/2 - (B2*CT[w6, w22, w19, w35])/2 - 
     (B2*CT[w6, w22, w19, w39])/2 + (B2*CT[w6, w22, w19, w40])/2 - 
     B2*CT[w6, w22, w20, w1] + B2*CT[w6, w22, w20, w17] - 
     2*B2*CT[w6, w22, w20, w20] + B2*CT[w6, w22, w20, w21] + 
     B2*CT[w6, w22, w20, w4] + (B1 + B2)*CT[w6, w22, w20, w5] + 
     (-B1 - B2)*CT[w6, w22, w20, w6] - (B2*CT[w6, w22, w21, w1])/2 + 
     B2*CT[w6, w22, w21, w17] + B2*CT[w6, w22, w21, w20] + 
     3*B2*CT[w6, w22, w21, w21] - (B2*CT[w6, w22, w21, w23])/2 - 
     B2*CT[w6, w22, w21, w3] - (B2*CT[w6, w22, w21, w35])/2 + 
     (B2*CT[w6, w22, w21, w36])/2 - (B2*CT[w6, w22, w21, w4])/2 - 
     (B2*CT[w6, w22, w21, w40])/2 + (B2*CT[w6, w22, w21, w5])/2 - 
     (5*B2*CT[w6, w22, w21, w6])/2 - 2*B2*CT[w6, w22, w22, w20] - 
     B2*CT[w6, w22, w22, w21] - (B2*CT[w6, w22, w22, w23])/2 + 
     (B2*CT[w6, w22, w22, w25])/2 + (B2*CT[w6, w22, w22, w39])/2 + 
     (3*B2*CT[w6, w22, w22, w4])/2 - (B2*CT[w6, w22, w22, w40])/2 + 
     (3*B2*CT[w6, w22, w22, w6])/2 + (-1/2*B1 - B2/2)*CT[w6, w22, w23, w1] + 
     (B1 + B2)*CT[w6, w22, w23, w17] + (-1/2*B1 - B2/4)*
      CT[w6, w22, w23, w2] + (B2*CT[w6, w22, w23, w3])/4 + 
     (B2*CT[w6, w22, w23, w35])/2 - (B2*CT[w6, w22, w23, w36])/4 - 
     (B2*CT[w6, w22, w23, w4])/4 + (B1/2 + B2/4)*CT[w6, w22, w23, w5] + 
     (-1/2*B1 - B2/2)*CT[w6, w22, w23, w6] - (B1*CT[w6, w22, w25, w1])/2 + 
     (B1/2 + B2/4)*CT[w6, w22, w25, w2] + B2*CT[w6, w22, w25, w20] - 
     (3*B2*CT[w6, w22, w25, w3])/4 + (B2*CT[w6, w22, w25, w36])/4 - 
     (B2*CT[w6, w22, w25, w4])/4 + (-1/2*B1 - B2/4)*CT[w6, w22, w25, w5] + 
     (B1*CT[w6, w22, w25, w6])/2 - B2*CT[w6, w22, w3, w20] - 
     B2*CT[w6, w22, w3, w21] + B2*CT[w6, w22, w3, w4] + 
     B2*CT[w6, w22, w3, w6] - (B2*CT[w6, w22, w39, w2])/4 - 
     (B2*CT[w6, w22, w39, w3])/4 + (B1*CT[w6, w22, w39, w35])/2 + 
     (-1/2*B1 - B2/4)*CT[w6, w22, w39, w36] + (B2*CT[w6, w22, w39, w4])/4 + 
     (B2*CT[w6, w22, w39, w5])/4 + (B1/2 + B2)*CT[w6, w22, w4, w1] - 
     B2*CT[w6, w22, w4, w17] + (-1/2*B1 - B2/4)*CT[w6, w22, w4, w2] + 
     2*B2*CT[w6, w22, w4, w20] + (3*B2*CT[w6, w22, w4, w3])/4 - 
     (B2*CT[w6, w22, w4, w36])/4 - (7*B2*CT[w6, w22, w4, w4])/4 + 
     (-1/2*B1 - (3*B2)/4)*CT[w6, w22, w4, w5] + (B1*CT[w6, w22, w4, w6])/2 + 
     (B2*CT[w6, w22, w40, w2])/4 + (B2*CT[w6, w22, w40, w3])/4 - 
     (B1*CT[w6, w22, w40, w35])/2 + (B1/2 + B2/4)*CT[w6, w22, w40, w36] - 
     (B2*CT[w6, w22, w40, w4])/4 - (B2*CT[w6, w22, w40, w5])/4 + 
     (B1/2 + B2)*CT[w6, w22, w6, w1] + (-B1 - 2*B2)*CT[w6, w22, w6, w17] + 
     (B1/2 + B2/4)*CT[w6, w22, w6, w2] - 2*B2*CT[w6, w22, w6, w21] + 
     (B2*CT[w6, w22, w6, w23])/2 + (3*B2*CT[w6, w22, w6, w3])/4 - 
     (B2*CT[w6, w22, w6, w36])/4 - (B2*CT[w6, w22, w6, w4])/4 + 
     (B2*CT[w6, w22, w6, w40])/2 + (-1/2*B1 - (3*B2)/4)*CT[w6, w22, w6, w5] + 
     (B1/2 + 2*B2)*CT[w6, w22, w6, w6] + ((3*B1)/4 + (3*B2)/2)*
      CT[w6, w23, w1, w1] + (-2*B1 - 2*B2)*CT[w6, w23, w1, w17] + 
     (B1*CT[w6, w23, w1, w2])/4 - 2*B2*CT[w6, w23, w1, w21] + 
     (B1/2 + B2)*CT[w6, w23, w1, w23] + (B1*CT[w6, w23, w1, w3])/2 + 
     (B1/4 + B2/2)*CT[w6, w23, w1, w35] + (B1*CT[w6, w23, w1, w36])/4 - 
     B1*CT[w6, w23, w1, w4] - (B1*CT[w6, w23, w1, w40])/2 + 
     (B1*CT[w6, w23, w1, w5])/4 + (B1/4 + B2/2)*CT[w6, w23, w1, w6] + 
     ((-3*B1)/2 - B2)*CT[w6, w23, w17, w1] + (3*B1 + 3*B2)*
      CT[w6, w23, w17, w17] - (B1*CT[w6, w23, w17, w2])/2 + 
     (-1/2*B1 - B2)*CT[w6, w23, w17, w23] + (-1/2*B1 - B2)*
      CT[w6, w23, w17, w3] - (B1*CT[w6, w23, w17, w35])/2 + 
     (B1 + B2)*CT[w6, w23, w17, w4] + (B1*CT[w6, w23, w17, w40])/2 - 
     (B1*CT[w6, w23, w17, w6])/2 + (B1/2 - B2)*CT[w6, w23, w21, w1] + 
     3*B2*CT[w6, w23, w21, w21] + (-1/2*B1 - B2)*CT[w6, w23, w21, w23] + 
     B2*CT[w6, w23, w21, w3] + (B1*CT[w6, w23, w21, w35])/2 - 
     (B1*CT[w6, w23, w21, w36])/2 + (B1/2 - B2)*CT[w6, w23, w21, w4] + 
     (B1*CT[w6, w23, w21, w40])/2 - (B1*CT[w6, w23, w21, w5])/2 + 
     (B1*CT[w6, w23, w21, w6])/2 + (3*B1*CT[w6, w23, w3, w1])/4 + 
     (-B1 - B2)*CT[w6, w23, w3, w17] + (B1*CT[w6, w23, w3, w2])/4 + 
     B2*CT[w6, w23, w3, w21] + (B2*CT[w6, w23, w3, w3])/2 + 
     (B1*CT[w6, w23, w3, w35])/4 - (B1*CT[w6, w23, w3, w36])/4 - 
     (B2*CT[w6, w23, w3, w4])/2 - (B1*CT[w6, w23, w3, w5])/4 + 
     (B1*CT[w6, w23, w3, w6])/4 + (B1/4 + B2/2)*CT[w6, w23, w35, w1] - 
     (B1*CT[w6, w23, w35, w2])/4 + (-1/4*B1 - B2/2)*CT[w6, w23, w35, w35] + 
     (B1*CT[w6, w23, w35, w36])/4 + (B1*CT[w6, w23, w35, w5])/4 + 
     (-1/4*B1 - B2/2)*CT[w6, w23, w35, w6] - (3*B1*CT[w6, w23, w4, w1])/4 + 
     (B1 + B2)*CT[w6, w23, w4, w17] - (B1*CT[w6, w23, w4, w2])/4 - 
     B2*CT[w6, w23, w4, w21] - (B2*CT[w6, w23, w4, w3])/2 - 
     (B1*CT[w6, w23, w4, w35])/4 + (B1*CT[w6, w23, w4, w36])/4 + 
     (B2*CT[w6, w23, w4, w4])/2 + (B1*CT[w6, w23, w4, w5])/4 - 
     (B1*CT[w6, w23, w4, w6])/4 + (B1/4 + B2/2)*CT[w6, w23, w6, w1] + 
     (-B1 - B2)*CT[w6, w23, w6, w17] + (B1*CT[w6, w23, w6, w2])/4 - 
     B2*CT[w6, w23, w6, w21] + (B1/2 + B2)*CT[w6, w23, w6, w23] + 
     (-1/4*B1 - B2/2)*CT[w6, w23, w6, w35] + (B1*CT[w6, w23, w6, w36])/4 - 
     (B1*CT[w6, w23, w6, w4])/2 - (B1*CT[w6, w23, w6, w40])/2 + 
     (B1*CT[w6, w23, w6, w5])/4 + (-1/4*B1 - B2/2)*CT[w6, w23, w6, w6] - 
     (B1*CT[w6, w3, w1, w1])/2 + B1*CT[w6, w3, w1, w12] + 
     B1*CT[w6, w3, w1, w13] + (B1 + B2)*CT[w6, w3, w1, w16] + 
     B1*CT[w6, w3, w1, w17] + (-1/2*B1 - (3*B2)/4)*CT[w6, w3, w1, w2] + 
     ((-3*B1)/2 + B2/4)*CT[w6, w3, w1, w3] + (-1/2*B1 - B2/4)*
      CT[w6, w3, w1, w36] + (-1/2*B1 - B2/4)*CT[w6, w3, w1, w4] + 
     (-1/2*B1 - B2/4)*CT[w6, w3, w1, w5] - (B1*CT[w6, w3, w1, w6])/2 + 
     (B1/2 - B2/2)*CT[w6, w3, w13, w1] - 2*B1*CT[w6, w3, w13, w13] - 
     B1*CT[w6, w3, w13, w17] + (B1/2 + B2/2)*CT[w6, w3, w13, w24] + 
     (B1/2 - B2/2)*CT[w6, w3, w13, w3] + (B1/2 + B2/2)*CT[w6, w3, w13, w36] + 
     (-1/2*B1 - B2/2)*CT[w6, w3, w13, w38] + (B1/2 - B2/2)*
      CT[w6, w3, w13, w4] + (B1/2 + B2/2)*CT[w6, w3, w13, w5] + 
     B1*CT[w6, w3, w14, w1] - B1*CT[w6, w3, w14, w12] - 
     B1*CT[w6, w3, w14, w13] + B1*CT[w6, w3, w14, w3] + 
     (B1 + B2)*CT[w6, w3, w16, w1] + (2*B1 + 2*B2)*CT[w6, w3, w16, w16] + 
     (-B1 - B2)*CT[w6, w3, w16, w17] + (-1/2*B1 - B2)*CT[w6, w3, w16, w2] - 
     B2*CT[w6, w3, w16, w21] - (B1*CT[w6, w3, w16, w24])/2 + 
     (-1/2*B1 - B2)*CT[w6, w3, w16, w3] - (B1*CT[w6, w3, w16, w35])/2 - 
     (B1*CT[w6, w3, w16, w38])/2 - (B1*CT[w6, w3, w16, w4])/2 + 
     (B1/2 + B2)*CT[w6, w3, w16, w6] - (B2*CT[w6, w3, w17, w1])/2 - 
     B1*CT[w6, w3, w17, w13] + (-B1 - B2)*CT[w6, w3, w17, w16] + 
     (2*B1 + 2*B2)*CT[w6, w3, w17, w17] + (-B1 - B2/2)*CT[w6, w3, w17, w2] - 
     (B2*CT[w6, w3, w17, w23])/2 + (B1 + B2/2)*CT[w6, w3, w17, w3] + 
     (B2*CT[w6, w3, w17, w35])/2 + (B1 + B2)*CT[w6, w3, w17, w4] - 
     (B2*CT[w6, w3, w17, w40])/2 + (-B1 - B2/2)*CT[w6, w3, w17, w6] + 
     (B1 + B2)*CT[w6, w3, w18, w16] + (B1 + B2)*CT[w6, w3, w18, w17] + 
     (-B1 - B2)*CT[w6, w3, w18, w3] + (-B1 - B2)*CT[w6, w3, w18, w6] + 
     ((-3*B1)/4 - B2/2)*CT[w6, w3, w2, w1] + (-1/4*B1 - B2/4)*
      CT[w6, w3, w2, w2] + (B1/2 + (3*B2)/4)*CT[w6, w3, w2, w3] + 
     (B1/4 - B2/2)*CT[w6, w3, w2, w35] + (B1/4 + B2/4)*CT[w6, w3, w2, w36] + 
     (-1/2*B1 - (3*B2)/4)*CT[w6, w3, w2, w4] + 
     (B1/4 + B2/4)*CT[w6, w3, w2, w5] + ((3*B1)/4 + B2/2)*
      CT[w6, w3, w2, w6] + (-1/2*B1 + B2/2)*CT[w6, w3, w21, w1] - 
     B2*CT[w6, w3, w21, w16] - 2*B2*CT[w6, w3, w21, w21] + 
     (B1/2 + B2/2)*CT[w6, w3, w21, w23] + (-1/2*B1 - B2/2)*
      CT[w6, w3, w21, w35] + (B1/2 + B2/2)*CT[w6, w3, w21, w36] + 
     (-1/2*B1 + B2/2)*CT[w6, w3, w21, w4] + (-1/2*B1 - B2/2)*
      CT[w6, w3, w21, w40] + (B1/2 + B2/2)*CT[w6, w3, w21, w5] + 
     (-1/2*B1 + B2/2)*CT[w6, w3, w21, w6] - B2*CT[w6, w3, w22, w20] - 
     B2*CT[w6, w3, w22, w21] + B2*CT[w6, w3, w22, w4] + 
     B2*CT[w6, w3, w22, w6] + (3*B1*CT[w6, w3, w23, w1])/4 + 
     (-B1 - B2)*CT[w6, w3, w23, w17] + (B1*CT[w6, w3, w23, w2])/4 + 
     B2*CT[w6, w3, w23, w21] + (B2*CT[w6, w3, w23, w3])/2 + 
     (B1*CT[w6, w3, w23, w35])/4 - (B1*CT[w6, w3, w23, w36])/4 - 
     (B2*CT[w6, w3, w23, w4])/2 - (B1*CT[w6, w3, w23, w5])/4 + 
     (B1*CT[w6, w3, w23, w6])/4 - (B1*CT[w6, w3, w24, w1])/2 + 
     B1*CT[w6, w3, w24, w13] + (-B1 - B2)*CT[w6, w3, w24, w16] + 
     (B2*CT[w6, w3, w24, w2])/4 + (B2*CT[w6, w3, w24, w3])/4 - 
     (B2*CT[w6, w3, w24, w36])/4 + (3*B2*CT[w6, w3, w24, w4])/4 - 
     (B2*CT[w6, w3, w24, w5])/4 + (B1*CT[w6, w3, w24, w6])/2 + 
     (-B1 + B2/2)*CT[w6, w3, w3, w1] + B1*CT[w6, w3, w3, w13] + 
     (-B1 - B2)*CT[w6, w3, w3, w16] + (B1 + (3*B2)/2)*CT[w6, w3, w3, w2] - 
     (B2*CT[w6, w3, w3, w24])/2 + (B1 + B2/2)*CT[w6, w3, w3, w38] + 
     (B2*CT[w6, w3, w38, w2])/4 + (B1/2 + B2/4)*CT[w6, w3, w38, w3] - 
     (B1*CT[w6, w3, w38, w35])/2 - (B2*CT[w6, w3, w38, w36])/4 + 
     (-1/2*B1 - B2/4)*CT[w6, w3, w38, w4] - (B2*CT[w6, w3, w38, w5])/4 + 
     (-1/4*B1 - B2/2)*CT[w6, w3, w4, w1] + B2*CT[w6, w3, w4, w16] + 
     (B1 + B2)*CT[w6, w3, w4, w17] + ((-3*B1)/4 - B2/2)*CT[w6, w3, w4, w2] + 
     B2*CT[w6, w3, w4, w20] + B2*CT[w6, w3, w4, w21] - 
     (B2*CT[w6, w3, w4, w3])/2 + (B1/4 + B2/2)*CT[w6, w3, w4, w35] + 
     (-1/4*B1 - B2/2)*CT[w6, w3, w4, w36] - (B2*CT[w6, w3, w4, w4])/2 + 
     (-1/4*B1 - B2/2)*CT[w6, w3, w4, w5] + (B1/4 - (3*B2)/2)*
      CT[w6, w3, w4, w6] + (-1/4*B1 - B2/2)*CT[w6, w3, w40, w1] + 
     (B1*CT[w6, w3, w40, w2])/4 + (B1/4 + B2/2)*CT[w6, w3, w40, w35] - 
     (B1*CT[w6, w3, w40, w36])/4 - (B1*CT[w6, w3, w40, w5])/4 + 
     (B1/4 + B2/2)*CT[w6, w3, w40, w6] + (-B1 - B2)*CT[w6, w3, w6, w17] + 
     ((3*B1)/2 + B2)*CT[w6, w3, w6, w2] + B2*CT[w6, w3, w6, w21] - 
     (B1*CT[w6, w3, w6, w23])/2 + (B1/2 - B2)*CT[w6, w3, w6, w4] + 
     (B1/2 + B2)*CT[w6, w3, w6, w40] + (B1*CT[w6, w31, w27, w1])/4 - 
     (B1*CT[w6, w31, w27, w12])/2 + (-1/4*B1 - B2/4)*CT[w6, w31, w27, w2] + 
     (-1/4*B1 - B2/4)*CT[w6, w31, w27, w3] + (B1*CT[w6, w31, w27, w35])/4 + 
     (B1/4 + B2/4)*CT[w6, w31, w27, w4] + (B1/4 + B2/4)*
      CT[w6, w31, w27, w5] + (B1*CT[w6, w31, w27, w6])/4 - 
     (B1*CT[w6, w31, w30, w1])/4 + (B1/2 + B2/2)*CT[w6, w31, w30, w17] + 
     (-1/4*B1 - B2/4)*CT[w6, w31, w30, w2] - (B2*CT[w6, w31, w30, w21])/2 + 
     (B1/4 + B2/4)*CT[w6, w31, w30, w3] - (B1*CT[w6, w31, w30, w35])/4 + 
     (-1/4*B1 - B2/4)*CT[w6, w31, w30, w4] + (B1/4 + B2/4)*
      CT[w6, w31, w30, w5] - (B1*CT[w6, w31, w30, w6])/4 + 
     (B1*CT[w6, w31, w31, w12])/2 + (B1/2 + B2/2)*CT[w6, w31, w31, w17] + 
     (-1/4*B1 - B2/4)*CT[w6, w31, w31, w2] + (B2*CT[w6, w31, w31, w21])/2 + 
     (-1/4*B1 - B2/2)*CT[w6, w31, w31, w23] - (B1*CT[w6, w31, w31, w26])/4 + 
     (B1/4 + B2/4)*CT[w6, w31, w31, w3] - (B1*CT[w6, w31, w31, w37])/4 + 
     (B1/4 + B2/4)*CT[w6, w31, w31, w4] + (B1*CT[w6, w31, w31, w40])/4 + 
     (-1/4*B1 - B2/4)*CT[w6, w31, w31, w5] + (B1*CT[w6, w31, w34, w12])/2 + 
     (B1/2 + B2/2)*CT[w6, w31, w34, w17] + (-1/4*B1 - B2/4)*
      CT[w6, w31, w34, w2] + (B2*CT[w6, w31, w34, w21])/2 + 
     (-1/4*B1 - B2/2)*CT[w6, w31, w34, w23] - (B1*CT[w6, w31, w34, w26])/4 + 
     (B1/4 + B2/4)*CT[w6, w31, w34, w3] - (B1*CT[w6, w31, w34, w37])/4 + 
     (B1/4 + B2/4)*CT[w6, w31, w34, w4] + (B1*CT[w6, w31, w34, w40])/4 + 
     (-1/4*B1 - B2/4)*CT[w6, w31, w34, w5] - (B1*CT[w6, w31, w42, w3])/4 + 
     (B1/4 + B2/4)*CT[w6, w31, w42, w36] + (B1*CT[w6, w31, w42, w4])/4 + 
     (B1*CT[w6, w4, w1, w1])/2 + (-1/2*B1 - B2/4)*CT[w6, w4, w1, w2] + 
     B2*CT[w6, w4, w1, w20] - (B2*CT[w6, w4, w1, w3])/4 - 
     (B2*CT[w6, w4, w1, w36])/4 + (B2*CT[w6, w4, w1, w4])/4 + 
     (-1/2*B1 - (3*B2)/4)*CT[w6, w4, w1, w5] + (B1*CT[w6, w4, w1, w6])/2 + 
     (B1 + B2/2)*CT[w6, w4, w17, w1] + (-2*B1 - 2*B2)*CT[w6, w4, w17, w17] + 
     (B1 + B2/2)*CT[w6, w4, w17, w2] - B2*CT[w6, w4, w17, w20] + 
     (B2*CT[w6, w4, w17, w23])/2 + (B2*CT[w6, w4, w17, w3])/2 - 
     (B2*CT[w6, w4, w17, w35])/2 + (B2*CT[w6, w4, w17, w40])/2 + 
     (B2*CT[w6, w4, w17, w6])/2 - B2*CT[w6, w4, w18, w16] - 
     B2*CT[w6, w4, w18, w17] + B2*CT[w6, w4, w18, w3] + 
     B2*CT[w6, w4, w18, w6] + B2*CT[w6, w4, w20, w1] - 
     B2*CT[w6, w4, w20, w17] + 2*B2*CT[w6, w4, w20, w20] - 
     B2*CT[w6, w4, w20, w21] - B2*CT[w6, w4, w20, w4] + 
     (-B1 - B2)*CT[w6, w4, w20, w5] + (B1 + B2)*CT[w6, w4, w20, w6] + 
     (B1/2 - B2/2)*CT[w6, w4, w21, w1] - B2*CT[w6, w4, w21, w20] + 
     2*B2*CT[w6, w4, w21, w21] + (-1/2*B1 - B2/2)*CT[w6, w4, w21, w23] + 
     B2*CT[w6, w4, w21, w3] + (B1/2 + B2/2)*CT[w6, w4, w21, w35] + 
     (-1/2*B1 - B2/2)*CT[w6, w4, w21, w36] + (B1/2 + B2/2)*
      CT[w6, w4, w21, w4] + (B1/2 + B2/2)*CT[w6, w4, w21, w40] + 
     (-1/2*B1 - B2/2)*CT[w6, w4, w21, w5] + (B1/2 - B2/2)*
      CT[w6, w4, w21, w6] + B2*CT[w6, w4, w22, w20] + 
     B2*CT[w6, w4, w22, w21] - B2*CT[w6, w4, w22, w4] - 
     B2*CT[w6, w4, w22, w6] - (3*B1*CT[w6, w4, w23, w1])/4 + 
     (B1 + B2)*CT[w6, w4, w23, w17] - (B1*CT[w6, w4, w23, w2])/4 - 
     B2*CT[w6, w4, w23, w21] - (B2*CT[w6, w4, w23, w3])/2 - 
     (B1*CT[w6, w4, w23, w35])/4 + (B1*CT[w6, w4, w23, w36])/4 + 
     (B2*CT[w6, w4, w23, w4])/2 + (B1*CT[w6, w4, w23, w5])/4 - 
     (B1*CT[w6, w4, w23, w6])/4 + (B1*CT[w6, w4, w25, w1])/2 + 
     (-1/2*B1 - B2/4)*CT[w6, w4, w25, w2] - B2*CT[w6, w4, w25, w20] + 
     (3*B2*CT[w6, w4, w25, w3])/4 - (B2*CT[w6, w4, w25, w36])/4 + 
     (B2*CT[w6, w4, w25, w4])/4 + (B1/2 + B2/4)*CT[w6, w4, w25, w5] - 
     (B1*CT[w6, w4, w25, w6])/2 + (-1/4*B1 - B2/2)*CT[w6, w4, w3, w1] + 
     B2*CT[w6, w4, w3, w16] + (B1 + B2)*CT[w6, w4, w3, w17] + 
     ((-3*B1)/4 - B2/2)*CT[w6, w4, w3, w2] + B2*CT[w6, w4, w3, w20] + 
     B2*CT[w6, w4, w3, w21] - (B2*CT[w6, w4, w3, w3])/2 + 
     (B1/4 + B2/2)*CT[w6, w4, w3, w35] + (-1/4*B1 - B2/2)*
      CT[w6, w4, w3, w36] - (B2*CT[w6, w4, w3, w4])/2 + 
     (-1/4*B1 - B2/2)*CT[w6, w4, w3, w5] + (B1/4 - (3*B2)/2)*
      CT[w6, w4, w3, w6] + (B2*CT[w6, w4, w35, w2])/4 + 
     (B2*CT[w6, w4, w35, w3])/4 - (B1*CT[w6, w4, w35, w35])/2 + 
     (B1/2 + B2/4)*CT[w6, w4, w35, w36] - (B2*CT[w6, w4, w35, w4])/4 - 
     (B2*CT[w6, w4, w35, w5])/4 + (-1/4*B1 - B2/2)*CT[w6, w4, w36, w1] + 
     (B1/4 - B2/4)*CT[w6, w4, w36, w2] - (B2*CT[w6, w4, w36, w3])/4 + 
     ((3*B1)/4 + B2/2)*CT[w6, w4, w36, w35] + ((-3*B1)/4 - B2/4)*
      CT[w6, w4, w36, w36] + (B2*CT[w6, w4, w36, w4])/4 + 
     (-1/4*B1 + B2/4)*CT[w6, w4, w36, w5] + (B1/4 + B2/2)*
      CT[w6, w4, w36, w6] + (B2*CT[w6, w4, w39, w2])/4 + 
     (B2*CT[w6, w4, w39, w3])/4 - (B1*CT[w6, w4, w39, w35])/2 + 
     (B1/2 + B2/4)*CT[w6, w4, w39, w36] - (B2*CT[w6, w4, w39, w4])/4 - 
     (B2*CT[w6, w4, w39, w5])/4 + (B2*CT[w6, w4, w4, w1])/2 - 
     B2*CT[w6, w4, w4, w20] - (B2*CT[w6, w4, w4, w25])/2 - 
     (B2*CT[w6, w4, w4, w35])/2 + (B2*CT[w6, w4, w4, w36])/2 - 
     (B2*CT[w6, w4, w4, w39])/2 + (B1 + (3*B2)/2)*CT[w6, w4, w4, w5] - 
     B1*CT[w6, w4, w4, w6] + (B1/4 + B2/2)*CT[w6, w4, w40, w1] - 
     (B1*CT[w6, w4, w40, w2])/4 + (-1/4*B1 - B2/2)*CT[w6, w4, w40, w35] + 
     (B1*CT[w6, w4, w40, w36])/4 + (B1*CT[w6, w4, w40, w5])/4 + 
     (-1/4*B1 - B2/2)*CT[w6, w4, w40, w6] + (-1/4*B1 - B2/2)*
      CT[w6, w4, w5, w1] + ((3*B1)/4 + B2/4)*CT[w6, w4, w5, w2] + 
     (-1/2*B1 - (3*B2)/4)*CT[w6, w4, w5, w3] + (-1/4*B1 - B2/2)*
      CT[w6, w4, w5, w35] + (-1/4*B1 + B2/4)*CT[w6, w4, w5, w36] + 
     (B1/2 + (3*B2)/4)*CT[w6, w4, w5, w4] + ((-3*B1)/4 - B2/4)*
      CT[w6, w4, w5, w5] + (B1/4 + B2/2)*CT[w6, w4, w5, w6] + 
     (-B1 + B2)*CT[w6, w4, w6, w17] - B2*CT[w6, w4, w6, w21] + 
     (B1*CT[w6, w4, w6, w23])/2 + (B1/2 - B2)*CT[w6, w4, w6, w3] + 
     (B1/2 + B2)*CT[w6, w4, w6, w36] - B1*CT[w6, w4, w6, w4] + 
     (-1/2*B1 - B2)*CT[w6, w4, w6, w40] + (B1/2 + B2)*CT[w6, w4, w6, w5] + 
     (-B1 - B2/2)*CT[w6, w4, w9, w1] + (B1 + B2/2)*CT[w6, w4, w9, w2] + 
     (B2*CT[w6, w4, w9, w25])/2 - (B2*CT[w6, w4, w9, w3])/2 + 
     (B2*CT[w6, w4, w9, w35])/2 + (B2*CT[w6, w4, w9, w39])/2 - 
     (B2*CT[w6, w4, w9, w4])/2 + (B1/2 + B2)*CT[w6, w6, w17, w1] + 
     ((-3*B1)/2 - B2)*CT[w6, w6, w17, w2] - 2*B2*CT[w6, w6, w17, w21] + 
     (B1*CT[w6, w6, w17, w23])/2 + (B1*CT[w6, w6, w17, w3])/2 + 
     (B1/2 + B2)*CT[w6, w6, w17, w35] + (-B1 + B2)*CT[w6, w6, w17, w4] + 
     (-1/2*B1 - B2)*CT[w6, w6, w17, w40] + (B1/2 + B2)*CT[w6, w6, w17, w6] + 
     (B1/2 + B2)*CT[w6, w6, w21, w1] - 2*B2*CT[w6, w6, w21, w17] - 
     (B1*CT[w6, w6, w21, w23])/2 + B2*CT[w6, w6, w21, w3] + 
     (B1/2 + B2)*CT[w6, w6, w21, w35] + (-1/2*B1 - B2)*CT[w6, w6, w21, w36] + 
     (B1*CT[w6, w6, w21, w4])/2 + (B1/2 + B2)*CT[w6, w6, w21, w40] + 
     (-1/2*B1 - B2)*CT[w6, w6, w21, w5] + (B1/2 + B2)*CT[w6, w6, w21, w6] + 
     (-1/2*B1 - B2)*CT[w6, w6, w23, w1] + (B1 + B2)*CT[w6, w6, w23, w17] + 
     B2*CT[w6, w6, w23, w21] - (B1*CT[w6, w6, w23, w3])/2 + 
     (-1/2*B1 - B2)*CT[w6, w6, w23, w35] + (B1*CT[w6, w6, w23, w4])/2 + 
     (-1/2*B1 - B2)*CT[w6, w6, w23, w6] + (-B1 - B2)*CT[w6, w6, w3, w17] + 
     ((3*B1)/2 + B2)*CT[w6, w6, w3, w2] + B2*CT[w6, w6, w3, w21] - 
     (B1*CT[w6, w6, w3, w23])/2 + (B1/2 - B2)*CT[w6, w6, w3, w4] + 
     (B1/2 + B2)*CT[w6, w6, w3, w40] + (-B1 + B2)*CT[w6, w6, w4, w17] - 
     B2*CT[w6, w6, w4, w21] + (B1*CT[w6, w6, w4, w23])/2 + 
     (B1/2 - B2)*CT[w6, w6, w4, w3] + (B1/2 + B2)*CT[w6, w6, w4, w36] - 
     B1*CT[w6, w6, w4, w4] + (-1/2*B1 - B2)*CT[w6, w6, w4, w40] + 
     (B1/2 + B2)*CT[w6, w6, w4, w5]


==> anc/2_Function_Letters.m <==
(* ::Package:: *)

(* 
In this file, we give the definition of letters that appear in G functions and Log functions. 
Full function form of the 2-loop form factor is provided in the file 'Function_FormFactor.m'. 
*)

Attributes[s] = {Orderless}

(* Equation for the x variable *)
xEquation = {s[p1, p2, p3, p4] == (s[p1, p2] - s[p3, p4]/x[p1 + p2, p3 + p4])*
       (1 - x[p1 + p2, p3 + p4])}

(* Analytic continuation condition for x[p1+p2, p3+p4], 
condition of other x[pi+pj, pk+pl] can be found by permutation of external legs.
The analytic continuation can be peformed as follows:
given the numerical data of Mandelstam variables
{s[p1, p2], s[p2, p3], s[p3, p4], s[p1, p4],
s[p1, p2, p3], s[p2, p3, p4], s[p1, p2, p4], s[p1, p3, p4], s[p1, p2, p3, p4]},
first add a small positive imaginary part (I \[Eta]) to s-values that are positive,
then solve xEquation, 
and finally AnalyticContinuationCondition needs to be met. *)
AnalyticContinuationCondition = {
(-s[p1,p2,p3])^-ep==(-s[p1,p2])^-ep (s[p1,p2,p3]/s[p1,p2])^-ep,
(-s[p1,p2,p4])^-ep==(-s[p1,p2])^-ep (s[p1,p2,p4]/s[p1,p2])^-ep,
(s[p3,p4] (-1+1/x[p1+p2,p3+p4])+s[p1,p2] (-1+x[p1+p2,p3+p4]))^-ep==(-s[p1,p2])^-ep (1-s[p3,p4]/(s[p1,p2] x[p1+p2,p3+p4]))^-ep (1-x[p1+p2,p3+p4])^-ep,
(-(s[p3,p4]/x[p1+p2,p3+p4]^2))^-ep x[p1+p2,p3+p4]^(-2 ep)==(-s[p3,p4])^-ep,
(-(s[p1,p4]/x[p1+p2,p3+p4]))^-ep x[p1+p2,p3+p4]^-ep==(-s[p1,p4])^-ep,
(-(s[p2,p3]/x[p1+p2,p3+p4]))^-ep x[p1+p2,p3+p4]^-ep==(-s[p2,p3])^-ep,
(1+s[p3,p4]/(-s[p3,p4]+s[p1,p3,p4]))^-ep ((s[p3,p4]-s[p1,p3,p4])/x[p1+p2,p3+p4])^-ep x[p1+p2,p3+p4]^-ep==(-s[p1,p3,p4])^-ep,
(1+s[p3,p4]/(-s[p3,p4]+s[p2,p3,p4]))^-ep ((s[p3,p4]-s[p2,p3,p4])/x[p1+p2,p3+p4])^-ep x[p1+p2,p3+p4]^-ep==(-s[p2,p3,p4])^-ep}

(* Definition of SqrtD5 *) 
FunSqrtD5Rule = {SqrtD5[p1_, p2_, p3_, p4_] :> 
      Sqrt[(s[p1, p2]*(s[p2, p3] - s[p2, p3, p4]) + s[p1, p2, p3]*
           (-s[p3, p4] + s[p2, p3, p4]) + s[p2, p3]*(s[p3, p4] - 
            s[p1, p2, p3, p4]))^2 + 4*s[p1, p2]*s[p2, p3]*s[p3, p4]*
         (-s[p2, p3] + s[p1, p2, p3] + s[p2, p3, p4] - s[p1, p2, p3, p4])]}

(* Sign rule for the masters integrals with tr5 factor. 
See the supplemental material for more discussion *)
SignTr5Rule = {sign[(x_)?NumericQ] /; Chop[x^2 - 1] == 0 :> RealSign[Chop[x]]}

(* Definition of letters that appear in G functions and Log functions *)
FunLettersRule = {L1 -> -((s[p1, p2] - s[p1, p2, p3])/s[p2, p3]), 
     L2 -> -((s[p2, p3] - s[p1, p2, p3])/s[p1, p2]), 
     L3 -> -((s[p1, p2] - s[p1, p2, p4])/s[p1, p4]), 
     L4 -> -((s[p1, p4] - s[p1, p2, p4])/s[p1, p2]), 
     L5 -> -((s[p1, p4] - s[p1, p3, p4])/s[p3, p4]), 
     L6 -> -((s[p3, p4] - s[p1, p3, p4])/s[p1, p4]), 
     L7 -> -((s[p2, p3] - s[p2, p3, p4])/s[p3, p4]), 
     L8 -> -((s[p3, p4] - s[p2, p3, p4])/s[p2, p3]), 
     L9 -> x[p1 + p2, p3 + p4], L10 -> (s[p1, p2]*x[p1 + p2, p3 + p4])/
       (s[p1, p2] - s[p1, p2, p3]), L11 -> (s[p1, p2]*x[p1 + p2, p3 + p4])/
       (s[p1, p2] + s[p2, p3] - s[p1, p2, p3]), 
     L12 -> (s[p1, p2]*x[p1 + p2, p3 + p4])/(s[p1, p2] - s[p1, p2, p4]), 
     L13 -> (s[p1, p2]*x[p1 + p2, p3 + p4])/(s[p1, p2] + s[p1, p4] - 
        s[p1, p2, p4]), L14 -> ((s[p3, p4] - s[p1, p3, p4])*
        x[p1 + p2, p3 + p4])/s[p3, p4], 
     L15 -> ((s[p1, p4] + s[p3, p4] - s[p1, p3, p4])*x[p1 + p2, p3 + p4])/
       s[p3, p4], L16 -> ((s[p3, p4] - s[p2, p3, p4])*x[p1 + p2, p3 + p4])/
       s[p3, p4], L17 -> ((s[p2, p3] + s[p3, p4] - s[p2, p3, p4])*
        x[p1 + p2, p3 + p4])/s[p3, p4], 
     L18 -> (s[p1, p2]*x[p1 + p2, p3 + p4]^2)/s[p3, p4], 
     L19 -> (s[p3, p4] - s[p1, p2]*x[p1 + p2, p3 + p4] + 
        s[p1, p2, p3]*x[p1 + p2, p3 + p4] + s[p1, p2]*x[p1 + p2, p3 + p4]^2)/
       s[p3, p4], L20 -> (s[p3, p4] - s[p1, p2]*x[p1 + p2, p3 + p4] + 
        s[p1, p2, p4]*x[p1 + p2, p3 + p4] + s[p1, p2]*x[p1 + p2, p3 + p4]^2)/
       s[p3, p4], L21 -> (s[p1, p2]*x[p1 + p2, p3 + p4]^2)/
       (s[p3, p4] - s[p3, p4]*x[p1 + p2, p3 + p4] + s[p1, p3, p4]*
         x[p1 + p2, p3 + p4] + s[p1, p2]*x[p1 + p2, p3 + p4]^2), 
     L22 -> (s[p1, p2]*x[p1 + p2, p3 + p4]^2)/(s[p3, p4] - 
        s[p3, p4]*x[p1 + p2, p3 + p4] + s[p2, p3, p4]*x[p1 + p2, p3 + p4] + 
        s[p1, p2]*x[p1 + p2, p3 + p4]^2), 
     L23 -> (s[p1, p4]*s[p3, p4] + 2*s[p1, p2]*s[p3, p4]*
         x[p1 + p2, p3 + p4] - s[p3, p4]*s[p1, p2, p4]*x[p1 + p2, p3 + p4] - 
        s[p1, p2]*s[p1, p3, p4]*x[p1 + p2, p3 + p4] + 
        s[p1, p2, p4]*s[p1, p3, p4]*x[p1 + p2, p3 + p4] - 
        SqrtD5[p2, p1, p4, p3]*x[p1 + p2, p3 + p4] + s[p1, p2]*s[p1, p4]*
         x[p1 + p2, p3 + p4]^2)/(2*s[p3, p4]*(s[p1, p2] + s[p1, p4] - 
         s[p1, p2, p4])), L24 -> (s[p1, p4]*s[p3, p4] + 
        2*s[p1, p2]*s[p3, p4]*x[p1 + p2, p3 + p4] - s[p3, p4]*s[p1, p2, p4]*
         x[p1 + p2, p3 + p4] - s[p1, p2]*s[p1, p3, p4]*x[p1 + p2, p3 + p4] + 
        s[p1, p2, p4]*s[p1, p3, p4]*x[p1 + p2, p3 + p4] + 
        SqrtD5[p2, p1, p4, p3]*x[p1 + p2, p3 + p4] + s[p1, p2]*s[p1, p4]*
         x[p1 + p2, p3 + p4]^2)/(2*s[p3, p4]*(s[p1, p2] + s[p1, p4] - 
         s[p1, p2, p4])), L25 -> (s[p2, p3]*s[p3, p4] + 
        2*s[p1, p2]*s[p3, p4]*x[p1 + p2, p3 + p4] - s[p3, p4]*s[p1, p2, p3]*
         x[p1 + p2, p3 + p4] - s[p1, p2]*s[p2, p3, p4]*x[p1 + p2, p3 + p4] + 
        s[p1, p2, p3]*s[p2, p3, p4]*x[p1 + p2, p3 + p4] - 
        SqrtD5[p1, p2, p3, p4]*x[p1 + p2, p3 + p4] + s[p1, p2]*s[p2, p3]*
         x[p1 + p2, p3 + p4]^2)/(2*s[p3, p4]*(s[p1, p2] + s[p2, p3] - 
         s[p1, p2, p3])), L26 -> (s[p2, p3]*s[p3, p4] + 
        2*s[p1, p2]*s[p3, p4]*x[p1 + p2, p3 + p4] - s[p3, p4]*s[p1, p2, p3]*
         x[p1 + p2, p3 + p4] - s[p1, p2]*s[p2, p3, p4]*x[p1 + p2, p3 + p4] + 
        s[p1, p2, p3]*s[p2, p3, p4]*x[p1 + p2, p3 + p4] + 
        SqrtD5[p1, p2, p3, p4]*x[p1 + p2, p3 + p4] + s[p1, p2]*s[p2, p3]*
         x[p1 + p2, p3 + p4]^2)/(2*s[p3, p4]*(s[p1, p2] + s[p2, p3] - 
         s[p1, p2, p3])), L27 -> x[p2 + p3, p1 + p4], 
     L28 -> (s[p2, p3]*x[p2 + p3, p1 + p4])/(s[p2, p3] - s[p1, p2, p3]), 
     L29 -> (s[p2, p3]*x[p2 + p3, p1 + p4])/(s[p1, p2] + s[p2, p3] - 
        s[p1, p2, p3]), L30 -> ((s[p1, p4] - s[p1, p2, p4])*
        x[p2 + p3, p1 + p4])/s[p1, p4], 
     L31 -> ((s[p1, p2] + s[p1, p4] - s[p1, p2, p4])*x[p2 + p3, p1 + p4])/
       s[p1, p4], L32 -> ((s[p1, p4] - s[p1, p3, p4])*x[p2 + p3, p1 + p4])/
       s[p1, p4], L33 -> ((s[p1, p4] + s[p3, p4] - s[p1, p3, p4])*
        x[p2 + p3, p1 + p4])/s[p1, p4], 
     L34 -> (s[p2, p3]*x[p2 + p3, p1 + p4])/(s[p2, p3] - s[p2, p3, p4]), 
     L35 -> (s[p2, p3]*x[p2 + p3, p1 + p4])/(s[p2, p3] + s[p3, p4] - 
        s[p2, p3, p4]), L36 -> (s[p2, p3]*x[p2 + p3, p1 + p4]^2)/s[p1, p4], 
     L37 -> (s[p1, p4] - s[p2, p3]*x[p2 + p3, p1 + p4] + 
        s[p1, p2, p3]*x[p2 + p3, p1 + p4] + s[p2, p3]*x[p2 + p3, p1 + p4]^2)/
       s[p1, p4], L38 -> (s[p2, p3]*x[p2 + p3, p1 + p4]^2)/
       (s[p1, p4] - s[p1, p4]*x[p2 + p3, p1 + p4] + s[p1, p2, p4]*
         x[p2 + p3, p1 + p4] + s[p2, p3]*x[p2 + p3, p1 + p4]^2), 
     L39 -> (s[p2, p3]*x[p2 + p3, p1 + p4]^2)/(s[p1, p4] - 
        s[p1, p4]*x[p2 + p3, p1 + p4] + s[p1, p3, p4]*x[p2 + p3, p1 + p4] + 
        s[p2, p3]*x[p2 + p3, p1 + p4]^2), 
     L40 -> (s[p1, p4] - s[p2, p3]*x[p2 + p3, p1 + p4] + 
        s[p2, p3, p4]*x[p2 + p3, p1 + p4] + s[p2, p3]*x[p2 + p3, p1 + p4]^2)/
       s[p1, p4], L41 -> (s[p1, p2]*s[p1, p4] + 2*s[p1, p4]*s[p2, p3]*
         x[p2 + p3, p1 + p4] - s[p1, p4]*s[p1, p2, p3]*x[p2 + p3, p1 + p4] - 
        s[p2, p3]*s[p1, p2, p4]*x[p2 + p3, p1 + p4] + 
        s[p1, p2, p3]*s[p1, p2, p4]*x[p2 + p3, p1 + p4] - 
        SqrtD5[p3, p2, p1, p4]*x[p2 + p3, p1 + p4] + s[p1, p2]*s[p2, p3]*
         x[p2 + p3, p1 + p4]^2)/(2*s[p1, p4]*(s[p1, p2] + s[p2, p3] - 
         s[p1, p2, p3])), L42 -> (s[p1, p2]*s[p1, p4] + 
        2*s[p1, p4]*s[p2, p3]*x[p2 + p3, p1 + p4] - s[p1, p4]*s[p1, p2, p3]*
         x[p2 + p3, p1 + p4] - s[p2, p3]*s[p1, p2, p4]*x[p2 + p3, p1 + p4] + 
        s[p1, p2, p3]*s[p1, p2, p4]*x[p2 + p3, p1 + p4] + 
        SqrtD5[p3, p2, p1, p4]*x[p2 + p3, p1 + p4] + s[p1, p2]*s[p2, p3]*
         x[p2 + p3, p1 + p4]^2)/(2*s[p1, p4]*(s[p1, p2] + s[p2, p3] - 
         s[p1, p2, p3])), L43 -> (s[p1, p4]*s[p3, p4] + 
        2*s[p1, p4]*s[p2, p3]*x[p2 + p3, p1 + p4] - s[p2, p3]*s[p1, p3, p4]*
         x[p2 + p3, p1 + p4] - s[p1, p4]*s[p2, p3, p4]*x[p2 + p3, p1 + p4] + 
        s[p1, p3, p4]*s[p2, p3, p4]*x[p2 + p3, p1 + p4] - 
        SqrtD5[p2, p3, p4, p1]*x[p2 + p3, p1 + p4] + s[p2, p3]*s[p3, p4]*
         x[p2 + p3, p1 + p4]^2)/(2*s[p1, p4]*(s[p2, p3] + s[p3, p4] - 
         s[p2, p3, p4])), L44 -> (s[p1, p4]*s[p3, p4] + 
        2*s[p1, p4]*s[p2, p3]*x[p2 + p3, p1 + p4] - s[p2, p3]*s[p1, p3, p4]*
         x[p2 + p3, p1 + p4] - s[p1, p4]*s[p2, p3, p4]*x[p2 + p3, p1 + p4] + 
        s[p1, p3, p4]*s[p2, p3, p4]*x[p2 + p3, p1 + p4] + 
        SqrtD5[p2, p3, p4, p1]*x[p2 + p3, p1 + p4] + s[p2, p3]*s[p3, p4]*
         x[p2 + p3, p1 + p4]^2)/(2*s[p1, p4]*(s[p2, p3] + s[p3, p4] - 
         s[p2, p3, p4])), L45 -> x[p1 + p4, p2 + p3], 
     L46 -> ((s[p2, p3] - s[p1, p2, p3])*x[p1 + p4, p2 + p3])/s[p2, p3], 
     L47 -> ((s[p1, p2] + s[p2, p3] - s[p1, p2, p3])*x[p1 + p4, p2 + p3])/
       s[p2, p3], L48 -> (s[p1, p4]*x[p1 + p4, p2 + p3])/
       (s[p1, p4] - s[p1, p2, p4]), L49 -> (s[p1, p4]*x[p1 + p4, p2 + p3])/
       (s[p1, p2] + s[p1, p4] - s[p1, p2, p4]), 
     L50 -> (s[p1, p4]*x[p1 + p4, p2 + p3])/(s[p1, p4] - s[p1, p3, p4]), 
     L51 -> (s[p1, p4]*x[p1 + p4, p2 + p3])/(s[p1, p4] + s[p3, p4] - 
        s[p1, p3, p4]), L52 -> ((s[p2, p3] - s[p2, p3, p4])*
        x[p1 + p4, p2 + p3])/s[p2, p3], 
     L53 -> ((s[p2, p3] + s[p3, p4] - s[p2, p3, p4])*x[p1 + p4, p2 + p3])/
       s[p2, p3], L54 -> (s[p1, p4]*x[p1 + p4, p2 + p3]^2)/s[p2, p3], 
     L55 -> (s[p1, p4]*x[p1 + p4, p2 + p3]^2)/(s[p2, p3] - 
        s[p2, p3]*x[p1 + p4, p2 + p3] + s[p1, p2, p3]*x[p1 + p4, p2 + p3] + 
        s[p1, p4]*x[p1 + p4, p2 + p3]^2), 
     L56 -> (s[p2, p3] - s[p1, p4]*x[p1 + p4, p2 + p3] + 
        s[p1, p2, p4]*x[p1 + p4, p2 + p3] + s[p1, p4]*x[p1 + p4, p2 + p3]^2)/
       s[p2, p3], L57 -> (s[p2, p3] - s[p1, p4]*x[p1 + p4, p2 + p3] + 
        s[p1, p3, p4]*x[p1 + p4, p2 + p3] + s[p1, p4]*x[p1 + p4, p2 + p3]^2)/
       s[p2, p3], L58 -> (s[p1, p4]*x[p1 + p4, p2 + p3]^2)/
       (s[p2, p3] - s[p2, p3]*x[p1 + p4, p2 + p3] + s[p2, p3, p4]*
         x[p1 + p4, p2 + p3] + s[p1, p4]*x[p1 + p4, p2 + p3]^2), 
     L59 -> (s[p1, p2]*s[p2, p3] + 2*s[p1, p4]*s[p2, p3]*
         x[p1 + p4, p2 + p3] - s[p1, p4]*s[p1, p2, p3]*x[p1 + p4, p2 + p3] - 
        s[p2, p3]*s[p1, p2, p4]*x[p1 + p4, p2 + p3] + 
        s[p1, p2, p3]*s[p1, p2, p4]*x[p1 + p4, p2 + p3] - 
        SqrtD5[p4, p1, p2, p3]*x[p1 + p4, p2 + p3] + s[p1, p2]*s[p1, p4]*
         x[p1 + p4, p2 + p3]^2)/(2*s[p2, p3]*(s[p1, p2] + s[p1, p4] - 
         s[p1, p2, p4])), L60 -> (s[p1, p2]*s[p2, p3] + 
        2*s[p1, p4]*s[p2, p3]*x[p1 + p4, p2 + p3] - s[p1, p4]*s[p1, p2, p3]*
         x[p1 + p4, p2 + p3] - s[p2, p3]*s[p1, p2, p4]*x[p1 + p4, p2 + p3] + 
        s[p1, p2, p3]*s[p1, p2, p4]*x[p1 + p4, p2 + p3] + 
        SqrtD5[p4, p1, p2, p3]*x[p1 + p4, p2 + p3] + s[p1, p2]*s[p1, p4]*
         x[p1 + p4, p2 + p3]^2)/(2*s[p2, p3]*(s[p1, p2] + s[p1, p4] - 
         s[p1, p2, p4])), L61 -> (s[p2, p3]*s[p3, p4] + 
        2*s[p1, p4]*s[p2, p3]*x[p1 + p4, p2 + p3] - s[p2, p3]*s[p1, p3, p4]*
         x[p1 + p4, p2 + p3] - s[p1, p4]*s[p2, p3, p4]*x[p1 + p4, p2 + p3] + 
        s[p1, p3, p4]*s[p2, p3, p4]*x[p1 + p4, p2 + p3] - 
        SqrtD5[p1, p4, p3, p2]*x[p1 + p4, p2 + p3] + s[p1, p4]*s[p3, p4]*
         x[p1 + p4, p2 + p3]^2)/(2*s[p2, p3]*(s[p1, p4] + s[p3, p4] - 
         s[p1, p3, p4])), L62 -> (s[p2, p3]*s[p3, p4] + 
        2*s[p1, p4]*s[p2, p3]*x[p1 + p4, p2 + p3] - s[p2, p3]*s[p1, p3, p4]*
         x[p1 + p4, p2 + p3] - s[p1, p4]*s[p2, p3, p4]*x[p1 + p4, p2 + p3] + 
        s[p1, p3, p4]*s[p2, p3, p4]*x[p1 + p4, p2 + p3] + 
        SqrtD5[p1, p4, p3, p2]*x[p1 + p4, p2 + p3] + s[p1, p4]*s[p3, p4]*
         x[p1 + p4, p2 + p3]^2)/(2*s[p2, p3]*(s[p1, p4] + s[p3, p4] - 
         s[p1, p3, p4])), L63 -> x[p3 + p4, p1 + p2], 
     L64 -> ((s[p1, p2] - s[p1, p2, p3])*x[p3 + p4, p1 + p2])/s[p1, p2], 
     L65 -> ((s[p1, p2] + s[p2, p3] - s[p1, p2, p3])*x[p3 + p4, p1 + p2])/
       s[p1, p2], L66 -> ((s[p1, p2] - s[p1, p2, p4])*x[p3 + p4, p1 + p2])/
       s[p1, p2], L67 -> ((s[p1, p2] + s[p1, p4] - s[p1, p2, p4])*
        x[p3 + p4, p1 + p2])/s[p1, p2], 
     L68 -> (s[p3, p4]*x[p3 + p4, p1 + p2])/(s[p3, p4] - s[p1, p3, p4]), 
     L69 -> (s[p3, p4]*x[p3 + p4, p1 + p2])/(s[p1, p4] + s[p3, p4] - 
        s[p1, p3, p4]), L70 -> (s[p3, p4]*x[p3 + p4, p1 + p2])/
       (s[p3, p4] - s[p2, p3, p4]), L71 -> (s[p3, p4]*x[p3 + p4, p1 + p2])/
       (s[p2, p3] + s[p3, p4] - s[p2, p3, p4]), 
     L72 -> (s[p3, p4]*x[p3 + p4, p1 + p2]^2)/s[p1, p2], 
     L73 -> (s[p3, p4]*x[p3 + p4, p1 + p2]^2)/(s[p1, p2] - 
        s[p1, p2]*x[p3 + p4, p1 + p2] + s[p1, p2, p3]*x[p3 + p4, p1 + p2] + 
        s[p3, p4]*x[p3 + p4, p1 + p2]^2), 
     L74 -> (s[p3, p4]*x[p3 + p4, p1 + p2]^2)/(s[p1, p2] - 
        s[p1, p2]*x[p3 + p4, p1 + p2] + s[p1, p2, p4]*x[p3 + p4, p1 + p2] + 
        s[p3, p4]*x[p3 + p4, p1 + p2]^2), 
     L75 -> (s[p1, p2] - s[p3, p4]*x[p3 + p4, p1 + p2] + 
        s[p1, p3, p4]*x[p3 + p4, p1 + p2] + s[p3, p4]*x[p3 + p4, p1 + p2]^2)/
       s[p1, p2], L76 -> (s[p1, p2] - s[p3, p4]*x[p3 + p4, p1 + p2] + 
        s[p2, p3, p4]*x[p3 + p4, p1 + p2] + s[p3, p4]*x[p3 + p4, p1 + p2]^2)/
       s[p1, p2], L77 -> (s[p1, p2]*s[p1, p4] + 2*s[p1, p2]*s[p3, p4]*
         x[p3 + p4, p1 + p2] - s[p3, p4]*s[p1, p2, p4]*x[p3 + p4, p1 + p2] - 
        s[p1, p2]*s[p1, p3, p4]*x[p3 + p4, p1 + p2] + 
        s[p1, p2, p4]*s[p1, p3, p4]*x[p3 + p4, p1 + p2] - 
        SqrtD5[p3, p4, p1, p2]*x[p3 + p4, p1 + p2] + s[p1, p4]*s[p3, p4]*
         x[p3 + p4, p1 + p2]^2)/(2*s[p1, p2]*(s[p1, p4] + s[p3, p4] - 
         s[p1, p3, p4])), L78 -> (s[p1, p2]*s[p1, p4] + 
        2*s[p1, p2]*s[p3, p4]*x[p3 + p4, p1 + p2] - s[p3, p4]*s[p1, p2, p4]*
         x[p3 + p4, p1 + p2] - s[p1, p2]*s[p1, p3, p4]*x[p3 + p4, p1 + p2] + 
        s[p1, p2, p4]*s[p1, p3, p4]*x[p3 + p4, p1 + p2] + 
        SqrtD5[p3, p4, p1, p2]*x[p3 + p4, p1 + p2] + s[p1, p4]*s[p3, p4]*
         x[p3 + p4, p1 + p2]^2)/(2*s[p1, p2]*(s[p1, p4] + s[p3, p4] - 
         s[p1, p3, p4])), L79 -> (s[p1, p2]*s[p2, p3] + 
        2*s[p1, p2]*s[p3, p4]*x[p3 + p4, p1 + p2] - s[p3, p4]*s[p1, p2, p3]*
         x[p3 + p4, p1 + p2] - s[p1, p2]*s[p2, p3, p4]*x[p3 + p4, p1 + p2] + 
        s[p1, p2, p3]*s[p2, p3, p4]*x[p3 + p4, p1 + p2] - 
        SqrtD5[p4, p3, p2, p1]*x[p3 + p4, p1 + p2] + s[p2, p3]*s[p3, p4]*
         x[p3 + p4, p1 + p2]^2)/(2*s[p1, p2]*(s[p2, p3] + s[p3, p4] - 
         s[p2, p3, p4])), L80 -> (s[p1, p2]*s[p2, p3] + 
        2*s[p1, p2]*s[p3, p4]*x[p3 + p4, p1 + p2] - s[p3, p4]*s[p1, p2, p3]*
         x[p3 + p4, p1 + p2] - s[p1, p2]*s[p2, p3, p4]*x[p3 + p4, p1 + p2] + 
        s[p1, p2, p3]*s[p2, p3, p4]*x[p3 + p4, p1 + p2] + 
        SqrtD5[p4, p3, p2, p1]*x[p3 + p4, p1 + p2] + s[p2, p3]*s[p3, p4]*
         x[p3 + p4, p1 + p2]^2)/(2*s[p1, p2]*(s[p2, p3] + s[p3, p4] - 
         s[p2, p3, p4])), l1 -> -s[p1, p2], l2 -> -s[p1, p4], 
     l3 -> -s[p2, p3], l4 -> -s[p3, p4], 
     l5 -> -(s[p3, p4]/x[p1 + p2, p3 + p4]^2), 
     l6 -> -(s[p1, p4]/x[p1 + p2, p3 + p4]), 
     l7 -> -(s[p2, p3]/x[p1 + p2, p3 + p4]), 
     l8 -> (s[p3, p4] - s[p1, p3, p4])/x[p1 + p2, p3 + p4], 
     l9 -> (s[p3, p4] - s[p2, p3, p4])/x[p1 + p2, p3 + p4], 
     l10 -> -(s[p1, p4]/x[p2 + p3, p1 + p4]^2), 
     l11 -> -(s[p1, p2]/x[p2 + p3, p1 + p4]), 
     l12 -> -(s[p3, p4]/x[p2 + p3, p1 + p4]), 
     l13 -> (s[p1, p4] - s[p1, p2, p4])/x[p2 + p3, p1 + p4], 
     l14 -> (s[p1, p4] - s[p1, p3, p4])/x[p2 + p3, p1 + p4], 
     l15 -> -(s[p2, p3]/x[p1 + p4, p2 + p3]^2), 
     l16 -> -(s[p1, p2]/x[p1 + p4, p2 + p3]), 
     l17 -> -(s[p3, p4]/x[p1 + p4, p2 + p3]), 
     l18 -> (s[p2, p3] - s[p1, p2, p3])/x[p1 + p4, p2 + p3], 
     l19 -> (s[p2, p3] - s[p2, p3, p4])/x[p1 + p4, p2 + p3], 
     l20 -> -(s[p1, p2]/x[p3 + p4, p1 + p2]^2), 
     l21 -> -(s[p1, p4]/x[p3 + p4, p1 + p2]), 
     l22 -> -(s[p2, p3]/x[p3 + p4, p1 + p2]), 
     l23 -> (s[p1, p2] - s[p1, p2, p3])/x[p3 + p4, p1 + p2], 
     l24 -> (s[p1, p2] - s[p1, p2, p4])/x[p3 + p4, p1 + p2]}


==> anc/4_Master_Definition.m <==
(* ::Package:: *)

(* 
In this file we give the definition of master integrals for the 2-loop 4-point form factor.
We follow closely the convention of arXiv: 2005.04195. 
*)

Attributes[s] = {Orderless}

(* Definition of Muij = lp[l_i^(-2ep), l_j^(-2ep)], where lp is lorentz product *)
(* Pay attention that here Muij is different from the convention in the ancillary files of arXiv: 2005.04195, 
by a factor of (-16). *)
MuijRule = {
    Mu11 -> -16 Outer[lp, {l1, p1, p2, p3, p4}, {l1, p1, p2, p3, p4}]/tr5^2,
    Mu22 -> -16 Outer[lp, {l2, p1, p2, p3, p4}, {l2, p1, p2, p3, p4}]/tr5^2,
    Mu12 -> -16 Outer[lp, {l1, p1, p2, p3, p4}, {l2, p1, p2, p3, p4}]/tr5^2}

(* Topologies of mzz and zzz, following arXiv: 2005.04195 *)
TopMZZ = Graph[{1, 2, 3, 4, 5, 6, 7, a, b, c, d, e}, 
     {UndirectedEdge[1, 2, prop[7]], UndirectedEdge[1, 3, prop[6]], 
      UndirectedEdge[2, 4, prop[5]], UndirectedEdge[3, 4, prop[8]], 
      UndirectedEdge[3, 5, prop[4]], UndirectedEdge[5, 6, prop[3]], 
      UndirectedEdge[6, 7, prop[2]], UndirectedEdge[4, 7, prop[1]], 
      UndirectedEdge[1, a, p3], UndirectedEdge[2, b, p4], 
      UndirectedEdge[5, c, p2], UndirectedEdge[6, d, p1], 
      UndirectedEdge[e, 7, p1 + p2 + p3 + p4]}]
 
TopZZZ = Graph[{1, 2, 3, 4, 5, 6, 7, a, b, c, d, e}, 
     {UndirectedEdge[1, 2, prop[7]], UndirectedEdge[1, 3, prop[6]], 
      UndirectedEdge[2, 4, prop[5]], UndirectedEdge[3, 4, prop[8]], 
      UndirectedEdge[3, 5, prop[4]], UndirectedEdge[5, 6, prop[3]], 
      UndirectedEdge[6, 7, prop[2]], UndirectedEdge[4, 7, prop[1]], 
      UndirectedEdge[1, a, p4], UndirectedEdge[b, 2, p1 + p2 + p3 + p4], 
      UndirectedEdge[5, c, p3], UndirectedEdge[6, d, p2], 
      UndirectedEdge[7, e, p1]}]

(* The propagator lists of the two topologies. *)
PropMZZ = {l1^2, (l1 - p1 - p2 - p3 - p4)^2, (l1 - p2 - p3 - p4)^2, 
     (l1 - p3 - p4)^2, l2^2, (l2 - p3 - p4)^2, (l2 - p4)^2, (l1 - l2)^2, 
     (l1 - p4)^2, (l2 - p1 - p2 - p3 - p4)^2, (l2 - p2 - p3 - p4)^2}
 
PropZZZ = {l1^2, (l1 + p1)^2, (l1 + p1 + p2)^2, (l1 + p1 + p2 + p3)^2, l2^2, 
     (l2 + p1 + p2 + p3)^2, (l2 + p1 + p2 + p3 + p4)^2, (l1 - l2)^2, 
     (l1 + p1 + p2 + p3 + p4)^2, (l2 + p1)^2, (l2 + p1 + p2)^2}

(* Definition of the UT master integrals that are needed for the 2-loop 4-point form factor. *)
MasterIntgralsMZZ = {{IBoxBub[p4, p3, p2], 
      Insertion[((-1 + 2*ep)*(s[p3, p4] - s[p2, p3, p4]))/ep]/
       (prop[1]*prop[3]*prop[4]*prop[7]*prop[8])}, {IBubBox3[p1, p2, p3, p4], 
      Insertion[((1 - 2*ep)*s[p1, p2])/ep]/(prop[2]*prop[3]*prop[4]*prop[5]*
        prop[8])}, {IdBox1a[p4, p3, p2], Insertion[s[p2, p3]*s[p3, p4]^2]/
       (prop[1]*prop[3]*prop[4]*prop[5]*prop[6]*prop[7]*prop[8])}, 
     {IdBox1b[p4, p3, p2], Insertion[prop[9]*s[p3, p4]*
         (-s[p3, p4] + s[p2, p3, p4])]/(prop[1]*prop[3]*prop[4]*prop[5]*
        prop[6]*prop[7]*prop[8])}, {IdBox2a[p4, p3, p2, p1], 
      Insertion[s[p1, p2]*s[p2, p3]*s[p3, p4]]/(prop[2]*prop[3]*prop[4]*
        prop[5]*prop[6]*prop[7]*prop[8])}, {IdBox2b[p4, p3, p2, p1], 
      Insertion[prop[11]*s[p1, p2]*s[p3, p4]]/(prop[2]*prop[3]*prop[4]*
        prop[5]*prop[6]*prop[7]*prop[8])}, {IdBox2c[p4, p3, p2, p1], 
      Insertion[Mu12*tr5]/(prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*prop[7]*
        prop[8])}, {IdBub[{p1, p2}, {p3, p4}], Insertion[(1 - 2*ep)^2/ep^2]/
       (prop[2]*prop[4]*prop[5]*prop[6])}, {IdBub[{p3, p4}, {p3, p4}], 
      Insertion[(1 - 2*ep)^2/ep^2]/(prop[1]*prop[4]*prop[5]*prop[6])}, 
     {ISun[p1, p2, p3, p4], Insertion[(2 + ep*(-13 + 9*(3 - 2*ep)*ep))/
         (2*ep^3*s[p1, p2, p3, p4])]/(prop[2]*prop[5]*prop[8])}, 
     {ITBox1[p1, p2, p3, p4], 
      Insertion[s[p3, p4]*(s[p1, p2] - s[p1, p2, p3])]/
       (prop[2]*prop[4]*prop[5]*prop[6]*prop[7]*prop[8])}, 
     {ITBox2a[p1, p2, p3, p4], 
      Insertion[s[p3, p4]*(-s[p2, p3] + s[p1, p2, p3])]/
       (prop[2]*prop[3]*prop[5]*prop[6]*prop[7]*prop[8])}, 
     {ITBub0[p3, p4], Insertion[6 + ep^(-2) - 5/ep]/(prop[1]*prop[4]*prop[7]*
        prop[8])}, {ITBub3[p1, p2, p3, p4], 
      Insertion[(2 + 2*ep*(-5 + 6*ep) - (ep*(s[p1, p2] - s[p3, p4] + 
             s[p1, p2, p3, p4]))/prop[8])/ep^2]/(prop[2]*prop[5]*prop[6]*
        prop[8])}, {ITBub3b[p1, p2, p3, p4], 
      Insertion[Sqrt[s[p1, p2]^2 + (s[p3, p4] - s[p1, p2, p3, p4])^2 - 
           2*s[p1, p2]*(s[p3, p4] + s[p1, p2, p3, p4])]/(ep*prop[8])]/
       (prop[2]*prop[5]*prop[6]*prop[8])}, {ITT2[p2, p3, p4], 
      Insertion[-s[p2, p3] - s[p3, p4] + s[p2, p3, p4]]/
       (prop[3]*prop[4]*prop[5]*prop[7]*prop[8])}, {ITT2[p1, p2, p3, p4], 
      Insertion[(s[p1, p2, p3]*s[p2, p3, p4] - s[p2, p3]*s[p1, p2, p3, p4])/
         (ep*prop[8])]/(prop[2]*prop[3]*prop[5]*prop[7]*prop[8])}, 
     {ITT3a[p1, p2, p3, p4], Insertion[s[p1, p2] + s[p2, p3, p4] - 
         s[p1, p2, p3, p4]]/(prop[2]*prop[3]*prop[5]*prop[6]*prop[8])}, 
     {ITT3b[p1, p2, p3, p4], Insertion[(s[p1, p2]*s[p2, p3, p4])/
         (ep*prop[8])]/(prop[2]*prop[3]*prop[5]*prop[6]*prop[8])}, 
     {ITT4[p1, p2, p3, p4], 
      Insertion[Sqrt[s[p1, p2]^2 + (s[p3, p4] - s[p1, p2, p3, p4])^2 - 
          2*s[p1, p2]*(s[p3, p4] + s[p1, p2, p3, p4])]]/
       (prop[2]*prop[4]*prop[5]*prop[6]*prop[8])}}
 
MasterIntgralsZZZ = {{IBPa[p4, p3, p2, p1], 
      Insertion[((1 - 2*ep)*s[p1, p2]*s[p2, p3])/ep]/(prop[1]*prop[2]*prop[3]*
        prop[4]*prop[7]*prop[8])}, {IBPb[p4, p3, p2, p1], 
      Insertion[(Mu11*tr5)/(ep*prop[8])]/(prop[1]*prop[2]*prop[3]*prop[4]*
        prop[7]*prop[8])}, {IBubBox[p1, p2, p3], 
      Insertion[((1 - 2*ep)*s[p1, p2])/ep]/(prop[1]*prop[2]*prop[3]*prop[6]*
        prop[8])}, {IBubBox0[p1, p2, p3], 
      Insertion[((1 - 2*ep)*s[p1, p2]*s[p2, p3])/ep]/(prop[1]*prop[2]*prop[3]*
        prop[4]*prop[5]*prop[6])}, {IBubBox1[p1, p2, p3, p4], 
      Insertion[((-1 + 2*ep)*(s[p1, p2] - s[p1, p2, p3]))/ep]/
       (prop[1]*prop[3]*prop[4]*prop[7]*prop[8])}, {IBubBox2[p1, p2, p3, p4], 
      Insertion[((-1 + 2*ep)*(s[p2, p3] - s[p1, p2, p3]))/ep]/
       (prop[1]*prop[2]*prop[4]*prop[7]*prop[8])}, 
     {IdBub[{p1, p2}, {p1, p2, p3}], Insertion[(1 - 2*ep)^2/ep^2]/
       (prop[1]*prop[3]*prop[5]*prop[6])}, 
     {IdBub[{p1, p2, p3}, {p1, p2, p3}], Insertion[(1 - 2*ep)^2/ep^2]/
       (prop[1]*prop[4]*prop[5]*prop[6])}, {ISun[p1, p2], 
      Insertion[(2 + ep*(-13 + 9*(3 - 2*ep)*ep))/(2*ep^3*s[p1, p2])]/
       (prop[3]*prop[5]*prop[8])}, {ISun[p1, p2, p3], 
      Insertion[(2 + ep*(-13 + 9*(3 - 2*ep)*ep))/(2*ep^3*s[p1, p2, p3])]/
       (prop[1]*prop[6]*prop[8])}, {ITBox0[p1, p2, p3], 
      Insertion[s[p1, p2]*(-s[p2, p3] + s[p1, p2, p3])]/
       (prop[1]*prop[2]*prop[3]*prop[5]*prop[6]*prop[8])}, 
     {ITBub1[p1, p2, p3], Insertion[6 + ep^(-2) - 5/ep]/
       (prop[3]*prop[5]*prop[6]*prop[8])}, {ITBub2[p1, p2, p3], 
      Insertion[6 + ep^(-2) - 5/ep]/(prop[2]*prop[4]*prop[5]*prop[8])}, 
     {ITBub2[p4, p3, p2, p1], Insertion[6 + ep^(-2) - 5/ep]/
       (prop[1]*prop[4]*prop[7]*prop[8])}, {ITP[p4, p3, p2, p1], 
      Insertion[Mu11*tr5]/(prop[1]*prop[2]*prop[3]*prop[4]*prop[6]*prop[7]*
        prop[8])}, {ITT0[p1, p2, p3], Insertion[-s[p2, p3] + s[p1, p2, p3]]/
       (prop[2]*prop[4]*prop[5]*prop[6]*prop[8])}, 
     {ITT1[p1, p2, p3], Insertion[(s[p1, p2]*s[p2, p3])/(ep*prop[8])]/
       (prop[2]*prop[3]*prop[5]*prop[6]*prop[8])}, 
     {ITT1a[p1, p2, p3], Insertion[s[p1, p2] + s[p2, p3]]/
       (prop[2]*prop[3]*prop[5]*prop[6]*prop[8])}}


==> anc/5_FormFactor_In_Master.m <==
(* ::Package:: *)

(* 
In this file, we give the list of master integrals and their coefficients for the 2-loop form factor. 
*)

(* The 221 master integrals, and their defination is given in 'Master_Definition.m' *)
AllBasis = {IBoxBub[p1, p2, p3], IBoxBub[p1, p4, p3], IBoxBub[p2, p1, p4], 
     IBoxBub[p2, p3, p4], IBoxBub[p3, p2, p1], IBoxBub[p3, p4, p1], 
     IBoxBub[p4, p1, p2], IBoxBub[p4, p3, p2], IBPa[p1, p2, p3, p4], 
     IBPa[p1, p4, p3, p2], IBPa[p2, p1, p4, p3], IBPa[p2, p3, p4, p1], 
     IBPa[p3, p2, p1, p4], IBPa[p3, p4, p1, p2], IBPa[p4, p1, p2, p3], 
     IBPa[p4, p3, p2, p1], IBPb[p1, p2, p3, p4], IBPb[p1, p4, p3, p2], 
     IBPb[p2, p1, p4, p3], IBPb[p2, p3, p4, p1], IBPb[p3, p2, p1, p4], 
     IBPb[p3, p4, p1, p2], IBPb[p4, p1, p2, p3], IBPb[p4, p3, p2, p1], 
     IBubBox[p1, p2, p3], IBubBox[p1, p4, p3], IBubBox[p2, p1, p4], 
     IBubBox[p2, p3, p4], IBubBox[p3, p2, p1], IBubBox[p3, p4, p1], 
     IBubBox[p4, p1, p2], IBubBox[p4, p3, p2], IBubBox0[p1, p2, p3], 
     IBubBox0[p1, p4, p3], IBubBox0[p2, p1, p4], IBubBox0[p2, p3, p4], 
     IBubBox1[p1, p2, p3, p4], IBubBox1[p1, p2, p4, p3], 
     IBubBox1[p1, p4, p2, p3], IBubBox1[p1, p4, p3, p2], 
     IBubBox1[p2, p3, p1, p4], IBubBox1[p2, p3, p4, p1], 
     IBubBox1[p3, p4, p1, p2], IBubBox1[p3, p4, p2, p1], 
     IBubBox2[p1, p2, p3, p4], IBubBox2[p1, p3, p4, p2], 
     IBubBox2[p2, p1, p4, p3], IBubBox2[p2, p3, p4, p1], 
     IBubBox2[p3, p1, p2, p4], IBubBox2[p3, p1, p4, p2], 
     IBubBox2[p4, p1, p2, p3], IBubBox2[p4, p2, p3, p1], 
     IBubBox3[p1, p2, p3, p4], IBubBox3[p1, p4, p2, p3], 
     IBubBox3[p2, p1, p3, p4], IBubBox3[p2, p3, p1, p4], 
     IBubBox3[p3, p2, p1, p4], IBubBox3[p3, p4, p1, p2], 
     IBubBox3[p4, p1, p2, p3], IBubBox3[p4, p3, p1, p2], IdBox1a[p1, p2, p3], 
     IdBox1a[p1, p4, p3], IdBox1a[p2, p1, p4], IdBox1a[p2, p3, p4], 
     IdBox1a[p3, p2, p1], IdBox1a[p3, p4, p1], IdBox1a[p4, p1, p2], 
     IdBox1a[p4, p3, p2], IdBox1b[p1, p2, p3], IdBox1b[p1, p4, p3], 
     IdBox1b[p2, p1, p4], IdBox1b[p2, p3, p4], IdBox1b[p3, p2, p1], 
     IdBox1b[p3, p4, p1], IdBox1b[p4, p1, p2], IdBox1b[p4, p3, p2], 
     IdBox2a[p1, p2, p3, p4], IdBox2a[p1, p4, p3, p2], 
     IdBox2a[p2, p1, p4, p3], IdBox2a[p3, p2, p1, p4], 
     IdBox2b[p1, p2, p3, p4], IdBox2b[p2, p1, p4, p3], 
     IdBox2b[p2, p3, p4, p1], IdBox2b[p3, p2, p1, p4], 
     IdBox2c[p1, p2, p3, p4], IdBox2c[p1, p4, p3, p2], 
     IdBox2c[p2, p1, p4, p3], IdBox2c[p3, p2, p1, p4], 
     IdBub[{p1, p2}, {p1, p2}], IdBub[{p1, p2}, {p3, p4}], 
     IdBub[{p1, p2}, {p1, p2, p3}], IdBub[{p1, p2}, {p1, p2, p4}], 
     IdBub[{p1, p4}, {p1, p4}], IdBub[{p1, p4}, {p2, p3}], 
     IdBub[{p1, p4}, {p1, p2, p4}], IdBub[{p1, p4}, {p1, p3, p4}], 
     IdBub[{p2, p3}, {p2, p3}], IdBub[{p2, p3}, {p1, p2, p3}], 
     IdBub[{p2, p3}, {p2, p3, p4}], IdBub[{p3, p4}, {p3, p4}], 
     IdBub[{p3, p4}, {p1, p3, p4}], IdBub[{p3, p4}, {p2, p3, p4}], 
     IdBub[{p1, p2, p3}, {p1, p2, p3}], IdBub[{p1, p2, p4}, {p1, p2, p4}], 
     IdBub[{p1, p3, p4}, {p1, p3, p4}], IdBub[{p2, p3, p4}, {p2, p3, p4}], 
     ISun[p1, p2], ISun[p1, p4], ISun[p2, p3], ISun[p3, p4], 
     ISun[p1, p2, p3], ISun[p1, p2, p4], ISun[p1, p3, p4], ISun[p2, p3, p4], 
     ISun[p1, p2, p3, p4], ITBox0[p1, p2, p3], ITBox0[p1, p4, p3], 
     ITBox0[p2, p1, p4], ITBox0[p2, p3, p4], ITBox0[p3, p2, p1], 
     ITBox0[p3, p4, p1], ITBox0[p4, p1, p2], ITBox0[p4, p3, p2], 
     ITBox1[p1, p2, p3, p4], ITBox1[p1, p2, p4, p3], ITBox1[p1, p4, p2, p3], 
     ITBox1[p1, p4, p3, p2], ITBox1[p2, p3, p1, p4], ITBox1[p2, p3, p4, p1], 
     ITBox1[p3, p4, p1, p2], ITBox1[p3, p4, p2, p1], ITBox2a[p1, p2, p3, p4], 
     ITBox2a[p1, p4, p3, p2], ITBox2a[p2, p1, p4, p3], 
     ITBox2a[p2, p3, p4, p1], ITBox2a[p3, p2, p1, p4], 
     ITBox2a[p3, p4, p1, p2], ITBox2a[p4, p1, p2, p3], 
     ITBox2a[p4, p3, p2, p1], ITBub0[p1, p2], ITBub0[p1, p4], ITBub0[p2, p3], 
     ITBub0[p3, p4], ITBub1[p1, p2, p3], ITBub1[p1, p2, p4], 
     ITBub1[p1, p4, p2], ITBub1[p1, p4, p3], ITBub1[p2, p3, p1], 
     ITBub1[p2, p3, p4], ITBub1[p3, p4, p1], ITBub1[p3, p4, p2], 
     ITBub2[p1, p2, p3], ITBub2[p1, p3, p4], ITBub2[p2, p1, p4], 
     ITBub2[p2, p3, p4], ITBub2[p3, p1, p2], ITBub2[p3, p1, p4], 
     ITBub2[p4, p1, p2], ITBub2[p4, p2, p3], ITBub2[p1, p2, p3, p4], 
     ITBub2[p2, p1, p3, p4], ITBub2[p3, p1, p2, p4], ITBub2[p4, p1, p2, p3], 
     ITBub3[p1, p2, p3, p4], ITBub3[p1, p4, p2, p3], ITBub3[p2, p3, p1, p4], 
     ITBub3[p3, p4, p1, p2], ITBub3b[p1, p2, p3, p4], 
     ITBub3b[p1, p4, p2, p3], ITBub3b[p2, p3, p1, p4], 
     ITBub3b[p3, p4, p1, p2], ITP[p1, p2, p3, p4], ITP[p1, p4, p3, p2], 
     ITP[p2, p1, p4, p3], ITP[p2, p3, p4, p1], ITP[p3, p2, p1, p4], 
     ITP[p3, p4, p1, p2], ITP[p4, p1, p2, p3], ITP[p4, p3, p2, p1], 
     ITT0[p1, p2, p3], ITT0[p1, p3, p4], ITT0[p2, p1, p4], ITT0[p2, p3, p4], 
     ITT0[p3, p1, p2], ITT0[p3, p1, p4], ITT0[p4, p1, p2], ITT0[p4, p2, p3], 
     ITT1[p1, p2, p3], ITT1[p1, p4, p3], ITT1[p2, p1, p4], ITT1[p2, p3, p4], 
     ITT1a[p1, p2, p3], ITT1a[p1, p4, p3], ITT1a[p2, p1, p4], 
     ITT1a[p2, p3, p4], ITT2[p1, p2, p3], ITT2[p1, p4, p3], ITT2[p2, p1, p4], 
     ITT2[p2, p3, p4], ITT2[p1, p2, p3, p4], ITT2[p1, p3, p4, p2], 
     ITT2[p2, p1, p4, p3], ITT2[p3, p1, p2, p4], ITT3a[p1, p2, p3, p4], 
     ITT3a[p1, p4, p2, p3], ITT3a[p2, p1, p3, p4], ITT3a[p2, p3, p1, p4], 
     ITT3a[p3, p2, p1, p4], ITT3a[p3, p4, p1, p2], ITT3a[p4, p1, p2, p3], 
     ITT3a[p4, p3, p1, p2], ITT3b[p1, p2, p3, p4], ITT3b[p1, p4, p2, p3], 
     ITT3b[p2, p1, p3, p4], ITT3b[p2, p3, p1, p4], ITT3b[p3, p2, p1, p4], 
     ITT3b[p3, p4, p1, p2], ITT3b[p4, p1, p2, p3], ITT3b[p4, p3, p1, p2], 
     ITT4[p1, p2, p3, p4], ITT4[p1, p4, p2, p3]}

(* The master coefficients of 2-loop 4-point form factor. B1 and B2 are the two spinor factors. *)
Coeff = {0, 0, 0, 0, 0, 0, 0, 0, B2/2, B2/2, B1/2 + B2/2, B1/2 + B2/2, B1/2, 
     B1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*B1 - 3*B2, -3*B1, -3*B2, 0, 
     -3*B1 - 3*B2, -3*B1, -3*B2, 0, B1/2 + B2/2, B1/2, B2/2, 0, B1/2, B1/2, 
     B1/2 + B2/2, 0, B2/2, B1/2 + B2/2, B2/2, 0, B1/2 + B2/2, B1/2, B2/2, 0, 
     B1/2 + B2/2, B1/2, B2/2, 2*B1 + B2, -1/4*B2, B1/2 + B2, B1 + B2/2, 
     B1 + 2*B2, -1/4*B1, -1/4*B2, -1/4*B1, 0, B1/2 + B2/2, B1/2, B2/2, 0, 
     B1/2 + B2/2, B1/2, B2/2, 0, B1/2 + B2/2, B1/2, B2/2, 0, B1/2 + B2/2, 
     B1/2, B2/2, -1/4*B1, B2/4, B1/4, -1/4*B2, (3*B1)/4 + B2/2, B1/4 + B2/2, 
     B1/2 + B2/4, B1/2 + (3*B2)/4, B1/2, -1/2*B2, -1/2*B1, B2/2, B1/2 + B2, 
     -B1 - B2, 0, -1/2*B1, B2/2, -B1 - B2, -1/2*B1, -1/2*B1 - B2/2, 
     B1 + B2/2, 0, -1/2*B2, B1/2, -1/2*B1 - B2/2, -1/2*B2, 0, B1, B1 + B2, 
     B2, (3*B1)/4 + 8*B2, (-9*B1)/2 + (11*B2)/4, 8*B1 + (3*B2)/4, 
     (11*B1)/4 - (9*B2)/2, (-5*B1)/4 - (5*B2)/4, B1/4 - (5*B2)/4, 
     B1/4 + B2/4, (-5*B1)/4 + B2/4, 3*B1 + 3*B2, 0, 0, 0, 0, 0, 0, 0, 0, 
     -1/4*B1, -1/4*B1, B2/2, 0, -1/4*B2, -1/4*B2, 0, B1/2, -1/2*B1 - B2/2, 0, 
     -1/2*B2, -1/2*B1, -1/2*B1 - B2/2, 0, -1/2*B2, -1/2*B1, 
     (3*B1)/4 + (3*B2)/2, (3*B2)/4, (3*B1)/2 + (3*B2)/4, (3*B1)/4, 0, B1/2, 
     B1/2, B1/2 + B2/2, 0, B2/2, B1/2 + B2/2, B2/2, (-3*B2)/8, 
     (7*B1)/4 + (11*B2)/8, (11*B1)/8 - (3*B2)/8, (-3*B1)/8 + (11*B2)/8, 
     (-3*B1)/8, (11*B1)/8 + (7*B2)/4, (7*B1)/4, (7*B2)/4, 0, 0, 0, 0, 
     (3*B1)/4 + B2/2, -1/4*B2, B1/2 + (3*B2)/4, -1/4*B1, 0, 0, 0, 0, B2/2, 
     B2/2, B1/2 + B2/2, B1/2 + B2/2, B1/2, B1/2, 0, 0, 0, B1/2 + B2/2, B1/2, 
     B2/2, 0, B1/2 + B2/2, B1/2, B2/2, 0, -1/2*B1 - B2/2, -1/2*B1, -1/2*B2, 
     0, 0, 0, 0, (-3*B1)/4 - (3*B2)/4, (3*B1)/4 + (3*B2)/4, 
     (3*B1)/4 - (3*B2)/4, (-3*B1)/4 + (3*B2)/4, B1/8 + B2/12, B1/12 + B2/24, 
     B1/24 + B2/12, B1/12 + B2/8, -1/4*B1 - B2/4, 0, -1/4*B2, -1/4*B1, 
     -1/4*B1 - B2/4, 0, -1/4*B2, -1/4*B1, B1/4 + B2/8, 0, B1/8 + B2/8, 
     B1/8 + B2/8, B1/8 + B2/4, 0, -1/8*B2, -1/8*B1, 0, 0}


==> anc/Readme.txt <==

Filename and Information

1_Remainder_Symbol.m   		
Th symbol of finite remainder for the 2-loop form factor.

2_Function_Letters.m        	
Function letter rule of 2-loop form factor: L1~L80 occur in G-functions, l1~l24 occur in Log-functions.

3_Function_FormFactor.m		
Function form of the 2-loop form factor up to finite order, given in terms of G-functions, Log-function and Zeta[n], Pi.

4_Master_Definition.m  		
Definition of master integrals used for the 2-loop form factor (following arXiv: 2005.04195).

5_FormFactor_in_Master.m       
The list of 221 master integrals and their coefficients for the 2-loop form factor.


========================
Some conventions:

dimension: D = 4 - 2ep.

Mandelstam variables and ratio:
s[pi, pj] = (p_i + p_j)^2, s[pi, pj, pk] = (p_i + p_j + p_k)^2,
s[p1, p2, p3, p4] = q^2,
u[i, j] = s[pi, pj]/q^2, u[i, j, k] = s[pi, pj, pk]/q^2.


Symbol of remainder depends on ratio of Mandelstam variables:
u[1, 2], u[2, 3], u[3, 4], u[1, 4], u[1, 3], u[2, 4],
and u[1, 2] + u[2, 3] + u[3, 4] + u[1, 4] + u[1,3] + u[2,4] = 1.


Function of form factor depends on Mandelstam variables and x-variables:
s[p1, p2], s[p2, p3], s[p3, p4], s[p1, p4],
s[p1, p2, p3], s[p2, p3, p4], s[p1, p2, p4], s[p1, p3, p4], s[p1, p2, p3, p4],
and x[p1+p2, p3+p4], x[p2+p3, p1+p4], x[p3+p4, p1+p2], x[p1+p4, p2+p3],
Where x-variables are given by xEquation (see file 'Function_Letters.m').

Two spinor spinor factors:
B1 = (angle[1, 2] angle[3, 4])/(angle[1, 3] angle[2, 4]),
B2 = (angle[1, 4] angle[2, 3])/(angle[1, 3] angle[2, 4]).

The spinor factor relate to tr5 as:
tr5 = -s[p1, p3] s[p2, p4] (2*B1-1)+s[p1, p2] s[p3, p4]-s[p1, p4] s[p2, p3].

